Doubly isolated Batyrev mirror pairs and non-smoothable Calabi-Yau threefolds

We classify reflexive four-polytopes for which the generic anticanonical hypersurfaces associated with the face fans of the polytope and its polar both have at most isolated singularities. There are exactly 590 such polytopes up to lattice equivalence in the Kreuzer-Skarke classification. Their two-dimensional faces belong to twelve lattice-isomorphism classes, all triangles, zonotopes, or reflexive polygons. The only nonsmoothable local models are the cyclic quotients $\frac13(1,1,1)$ and $\frac15(1,1,3)$ and the anticanonical cone over the first Hirzebruch surface; no singularity has a positive-dimensional reduced deformation space without a smoothing component. Within this classification, the Hirzebruch cone occurs in a unique mirror pair, associated with polytopes having 22 and 26 vertices. We exhibit this pair explicitly: one hypersurface is nonsmoothable, while all singularities of its mirror are locally smoothable. The crepant resolutions have Hodge numbers $(20,26)$ and $(26,20)$. At the opposite extreme, the self-dual 24-cell is the unique member of the classification for which both hypersurfaces are smooth before crepant resolution.

==> anc/DATASET_CHECK.md <==
# Checking the Kreuzer–Skarke dataset copy

**Full verification passed.** All **473,800,776 entries** in the 30 pinned
files passed the lattice check and final checkpoint validation, completing
at 21:44:57 EDT on 9 September 2026. The
[full result](output/ks_dataset_check_2026-09-09.json) reports
`full_lattice_check_passed` and `classification_verified: true`.
The final validation took 1,236.26 seconds (20 minutes 36 seconds); the
complete SQLite index set occupies 40,721,313,792 bytes (40.72 GB).
This validates the input database copy. It does not recompute the papers'
singularity-subset counts or check the supplied Hodge-number columns.
Papers I–III use this result to discharge their database-completeness and
no-repetition hypotheses. Papers IV–V identify the verified inputs to their
bounded censuses. The singularity counts remain the results of the original
enumerations, with the implementation checks described in the papers.

`src/check_ks_dataset.py` checks the parquet files identified by
`manifests/ks_polytopes_4d_sha256.tsv`. The manifest pins revision
`60c0e119a03608418df538191f65da3f43b5b819` of
[calabi-yau-data/polytopes-4d](https://huggingface.co/datasets/calabi-yau-data/polytopes-4d/tree/60c0e119a03608418df538191f65da3f43b5b819).
The complete copy consists of 30 files, for 5–33 and 36 vertices,
totalling 15,773,290,651 bytes (15.77 GB).

The checker separates three questions:

1. **File integrity and coverage:** are all expected files present, do their
   byte sizes and SHA-256 digests match the manifest, and do their parquet
   row counts sum to 473,800,776?
2. **Repeated coordinate sets:** after sorting each row's vertices, is any
   coordinate set repeated? This catches vertex reorderings but cannot
   detect equivalent polytopes written in different lattice bases.
3. **Reflexivity and lattice equivalence:** recompute facet equations and
   canonical normal forms using PALP, check dimension four, reflexivity,
   the number of actual vertices and the recorded facet count, and reject
   repeated normal forms. This checks the mathematical representatives,
   independently of whether the supplied coordinates are already in normal
   form.

PALP's `poly.x -fneN` processes batches, without enumerating all lattice
points or calculating Hodge numbers. The facet output distinguishes
reflexive polytopes, and `-N` computes a normal form under `GL(4,Z)`;
see the [PALP documentation](https://hep.itp.tuwien.ac.at/~kreuzer/CY/palpwiki/Documentation_on_poly.x)
and [normal-form reference](https://arxiv.org/abs/1301.6641).
The checker relies on those PALP routines; it is not a separately formalized
verification of PALP.

After **all** 473,800,776 rows pass the lattice check, they are distinct
four-dimensional reflexive polytopes. The
[published Kreuzer–Skarke classification](https://arxiv.org/abs/hep-th/0002240)
then implies that the copy is complete. A checksum pass, coordinate-only
deduplication, or a successful sample does not establish this conclusion.
The script reports `classification_verified: true` only for the complete
lattice check. It does not rerun the papers' singularity classifications,
verify their counts, or validate the supplied Hodge-number columns.

## Commands

### Connection to the original scans

The upstream repository history consists of the initial commit and data
upload on 18 February 2024, followed by a README edit on 23 February 2024.
The upload and pinned revisions have identical Git-LFS SHA-256 identifiers
and byte sizes for all 30 parquet files, matching our manifest and full
verification report. Thus the published data objects were unchanged before
and throughout the original July 2026 scans. The recorded source is
[the upstream commit history](https://huggingface.co/datasets/calabi-yau-data/polytopes-4d/commits/60c0e119a03608418df538191f65da3f43b5b819);
the identifiers and per-revision file objects are preserved in
[`manifests/ks_upstream_history.json`](manifests/ks_upstream_history.json).

The saved local-obstruction results match all 30 verified filenames and
row counts. The saved both-sides results match the 29 files for 5–33
vertices, with the 36-vertex polytope checked separately. The four saved
Batyrev–Kreuzer groups match the corresponding verified row totals.
[`src/reconcile_ks_inputs.py`](src/reconcile_ks_inputs.py) checks these
agreements and records the saved result hashes in
[`output/ks_scan_input_reconciliation_2026-09-09.json`](output/ks_scan_input_reconciliation_2026-09-09.json).

The legacy scan outputs did not record their input digests at execution
time. This reconciliation documents their source and coverage; it does not
retroactively attest to the bytes read by those processes. Nor does it
repeat the singularity tests. In particular, the 39,175,536 obstruction
count and the 590-polytope classification are the original scan results;
the 30,241 smoothings in Paper II are attributed to Batyrev–Kreuzer.
The full dataset includes the 36-vertex file: it was outside the original
scan range, not missing from the published copy.

Run the reconciliation with the standard Python library:

```bash
python3 src/reconcile_ks_inputs.py
```

### Repeating the dataset verification

Use Python with `pyarrow` installed. The project environment is
`./venv/bin/python`; replace that interpreter path as needed. The lattice
check additionally requires PALP. The script looks on `PATH` and then asks
an installed SageMath for its `poly.x`; alternatively pass
`--palp /path/to/poly.x`.

```bash
# Always verifies bytes against the pinned manifest; lists missing files.
./venv/bin/python src/check_ks_dataset.py inventory

# Check every available row for repeated coordinate sets.
./venv/bin/python src/check_ks_dataset.py check \
  --mode stored --allow-partial --batch-size 8192

# Check every available row for reflexivity and GL(4,Z) uniqueness.
./venv/bin/python src/check_ks_dataset.py check \
  --mode lattice --allow-partial --batch-size 2048

# Measure both modes on deterministic uniform samples of available files.
./venv/bin/python src/check_ks_dataset.py benchmark --sample-per-file 500

# Full mathematical check: refuses to start if any input file is missing.
./venv/bin/python src/check_ks_dataset.py check --mode lattice --batch-size 2048

# Adversarial checks, including a changed lattice basis and invalid inputs.
./venv/bin/python src/test_check_ks_dataset.py
```

Use `--vertices 5 6`, for example, to select available vertex-count files.
A partial check requires `--allow-partial` and never reports full
classification verification. Reports are JSON; use `--report PATH` to
choose a destination. The script never downloads files automatically.

SQLite files under `data/ks-check/` store complete, injectively encoded
normal forms, not just hashes. There is one file per vertex count and mode;
equivalent polytopes necessarily have the same vertex count. Each completed
batch commits its keys and row offset in a single transaction. Repeating
the command resumes it. Input-file, checker-source, or PALP-binary changes
invalidate the checkpoint; use a new `--work-dir` in that case. Do not edit
the checkpoint files. A duplicate, invalid polytope, malformed PALP output,
or timeout produces a failing exit status and report. The batch timeout
defaults to 120 seconds; smaller batches or `--palp-timeout` can be used
for unusually expensive files.

The checks run serially and stream the parquet data in bounded batches.
SQLite uses disk for its index. Larger data and indexes can slow the check;
sample timings are not guaranteed full-run timings. Benchmark sampling time
is reported separately from normal-form and index-insertion time, so the
sample's linear extrapolation omits full sequential decoding costs and
large-index effects. In particular, samples from files with at most nine
vertices do not measure the cost of the larger polytopes that dominate the
complete classification.

## Recorded partial verification

The verification run of 8 September 2026 used only the 5–9 vertex files:

| Vertices | Rows |
|---:|---:|
| 5 | 1,561 |
| 6 | 24,189 |
| 7 | 177,446 |
| 8 | 834,638 |
| 9 | 2,867,955 |
| **Total** | **3,905,789** |

These files occupy 83,732,464 bytes (79.9 MiB), cover 0.82435% of the
classification, and all match the pinned SHA-256 digests. The other 25 files
were outside this run and total 15,689,558,187 bytes (15.69 GB). All tested
coordinate sets were distinct; the stored-coordinate check took 66.99
seconds and used 200.6 MB of SQLite files. This is a partial dataset result.

The full lattice check on those same **3,905,789 rows passed**, finding no
repetitions up to `GL(4,Z)` and no invalid reflexive polytopes, vertex counts,
or facet counts. It took **196.48 seconds (3 minutes 16 seconds)** and used
199.7 MB of SQLite files on an Apple M5. Eleven adversarial tests passed,
including detection of a duplicate in a different lattice basis,
non-reflexive and lower-dimensional input, and checkpoint rollback.
Both modes together used about 400 MB of checkpoint files in this run.

Scaling these complete local runs solely by row count gives **2.26 hours**
for coordinate deduplication or **6.62 hours** for the lattice check across
the full classification. These are provisional extrapolations, **not
measurements of the complete dataset**: this run did not time the 10–36
vertex inputs, whose larger polytopes and disk indexes may take longer.
Allow an overnight run initially, with additional time if those files
benchmark more slowly; rerun the benchmark after downloading them. Time
for any required downloads is additional and depends on the connection.
The complete copy plus one lattice-check index should be budgeted at tens
of GB, with additional disk headroom; current local index sizes cannot
predict its exact size.

[Recorded inputs, per-file results and timings](output/ks_dataset_check_2026-09-08.json)
contain the reproducible evidence and sample benchmark. The report covers
only the stated 3,905,789 rows. The full verification reported at the top of
this document supersedes that coverage limitation; the earlier report and
timing extrapolations remain historical measurements.


==> anc/README.md <==
Ancillary files for

    Doubly isolated Batyrev mirror pairs and non-smoothable Calabi-Yau
    threefolds
    Bernd Johannes Wuebben, September 2026

These files are the programs and result data behind every computed
statement in the note, frozen at the version prepared for submission.  The living copy,
together with the code and data of the two companion papers, is

    https://github.com/bwuebben/calabi-yau-smoothability

Layout

    src/        the programs (Python 3.10+ and one shell driver; exact
                integer and rational arithmetic throughout, including the
                cyclic ordering of the vertices of a planar face -- no
                floating-point operation enters any predicate)
    output/     the scan results, as JSON: the complete both-sides chain over
                the Kreuzer-Skarke classification and the local-balancing
                check of Section 5.3
    manifests/  the pinned-input manifest for the Kreuzer-Skarke data

The programs, and what in the note each one produces

  The census and its re-derivation

    both_sides_census.py     Reads output/both_sides_v*.json and
                             output/b1_local_v0508.json and re-derives, with
                             assertions, every number and every statement of
                             Theorems 1.3, 1.4 and 1.6 and of Section 5:
                             473,800,776 polytopes scanned, exactly 590
                             both-sides unit; every face a triangle, a
                             zonotope or a reflexive polygon; the
                             non-smoothable germs 1/3(1,1,1) (six faces on one
                             9-vertex polytope), 1/5(1,1,3) (ten faces on one
                             5-vertex polytope) and the F_1-cone (once, on the
                             22-vertex polytope of Theorem 6.1); no type (D)
                             face; the polarity-closure check; Tables 1 and 2;
                             the 88 asymmetric faces on 55 polytopes of
                             Section 5.3; the 24-cell as the one both-smooth
                             pair (Example 5.4); and the F_1 mirror pair with
                             MPCP Hodge numbers (20,26) and (26,20).
                             A few minutes; standard library only.
    face_data.py             The three two-dimensional faces printed in the
                             text -- the F_1 quadrilateral and the dP_6 hexagon
                             of the 22-vertex polytope of Theorem 6.1, and the
                             dP_7 pentagon of the 19-vertex polytope of
                             Section 5.3 -- re-derived from the vertex lists
                             exactly as they appear in the note: the facet
                             normals, the dual-edge length, the edge multiset in
                             the induced lattice, and an explicit element of
                             GL_2(Z) onto the reference polygon.
    paper3_node_relations.py Remark 6.3: exact rational row reduction of the
                             26 diagonal relations of the mirror's nodes; rank
                             18, two coloops, so no relation has every
                             coefficient non-zero.
    mirror_check.py          Illustration of Proposition 4.1 and Corollary
                             1.5 on the example polytopes of the companion
                             paper: their polars have non-unit edges, so the
                             mirrors carry curves of transverse A_n
                             singularities.

  The scan (Section 5.1)

    both_sides_fast.py       The production scanner: the fast integer engine
                             of the companion paper's sweep, restricted to the
                             both-sides unit predicate; every hit is
                             re-verified with the exact reference toolkit and
                             its faces classified.  Its per-file results are
                             output/both_sides_v*.json.
    both_sides_ks.py         The independently written reference scanner
                             (pure Python), against which the fast engine is
                             cross-checked on samples from each file before
                             that file is scanned; output/both_sides_ks_v05_09.json
                             is its result on the files with 5 to 9 vertices.
    both_sides_chain.sh      The full-classification driver.  For each
                             per-vertex-count file it downloads the file from
                             the pinned dataset revision if absent, verifies
                             its byte size and SHA-256 digest against the
                             manifest, validates an existing result (schema,
                             full row count, aggregates and every recorded
                             positive hit, re-verified exactly) before
                             skipping it, otherwise cross-checks the engines
                             and runs the scan, writing the result
                             atomically; then checks the 36-vertex polytope
                             and runs both_sides_census.py.  Every invocation
                             appends a transcript to output/.
    verify_both_sides_artifact.py
                             The verifier used by the driver, also usable on
                             its own (see below).
    b1_local.py              Section 5.3: the local balancing check on the
                             1,037,834 polytopes with at most eight vertices
                             (38,571 candidate configurations, no violation);
                             its result is output/b1_local_v0508.json.

  The programs of the companion paper, on which the above build

    toric_census.py      the type (R)/(D)/(S) trichotomy and the local census
    batyrev_global.py    reflexive-4-polytope toolkit (facets, faces, dual-edge
                         lengths, exact face classification)
    hodge_numbers.py     Batyrev Hodge numbers of MPCP resolutions
    plant_search.py      the completion (planting) search (imported by ks_sweep)
    ks_sweep.py          the fast engine and the reference classification
    missing_polytope.py  the 36-vertex hexagon product omitted by the
                         per-vertex-count files, identified, verified and
                         classified (all faces type (S) with dual length one)

Running

    python3 src/both_sides_census.py       # a few minutes; every assertion must pass
    python3 src/face_data.py               # about 1 s
    python3 src/paper3_node_relations.py   # about 1 s
    python3 src/mirror_check.py            # about 1 s
    python3 src/missing_polytope.py        # about 3 s
    python3 src/toric_census.py            # about 1 s
    python3 src/batyrev_global.py          # about 1 s
    python3 src/hodge_numbers.py           # about 1 s

These use only the Python standard library.  Re-running the scan needs
numpy and pyarrow and the per-vertex-count parquet files of the
Kreuzer-Skarke classification as republished at

    https://huggingface.co/datasets/calabi-yau-data/polytopes-4d

which are not redistributed here.  manifests/ks_polytopes_4d_sha256.tsv pins
that dataset to the immutable repository revision
60c0e119a03608418df538191f65da3f43b5b819 and records the byte size and
SHA-256 digest of every per-vertex-count file (5 to 33 vertices and the
separate 36-vertex file).  With a Python interpreter carrying numpy and
pyarrow at ./venv/bin/python (or named in PY),

    ./src/both_sides_chain.sh 8            # the whole chain, verifying and resumable

and, for a single file already in data/ks/,

    python3 src/verify_both_sides_artifact.py \
        --input data/ks/polytopes-4d-09-vertices.parquet \
        --manifest manifests/ks_polytopes_4d_sha256.tsv \
        --result output/both_sides_v0809_fast.json
    python3 src/both_sides_fast.py data/ks/polytopes-4d-10-vertices.parquet \
        --procs 8 --json both_sides_v10.json

The scan driver checks input digests and saved positive hits. It does not
independently re-check every negative row. The transverse-multiplicity
identity and the explicitly displayed examples have separate proofs.

Database verification

    src/check_ks_dataset.py       full PALP reflexivity and lattice-equivalence check
    src/test_check_ks_dataset.py  adversarial input and checkpoint tests
    src/reconcile_ks_inputs.py    saved input-name and row-count reconciliation
    output/ks_dataset_check_2026-09-09.json
    output/ks_scan_input_reconciliation_2026-09-09.json
    manifests/ks_upstream_history.json
    DATASET_CHECK.md              scope, input provenance and reproduction commands

All 473,800,776 entries in the 30 pinned files passed the lattice check.
Distinct reflexive representatives and the published classification total
establish completeness of the database copy. The original singularity
counts are not recomputed by that check. The upstream data objects have
been unchanged since February 2024; the saved scan coverage agrees with the
verified inventory. Legacy scan results did not record execution-time input
hashes. The 36-vertex file belongs to the full dataset and was checked
separately because the original scan range ended at 33 vertices.

From the extracted ancillary directory, run:

    python3 src/reconcile_ks_inputs.py

This checks the verified inventory and the census outputs included in this
paper's package. Repeating the full lattice check additionally requires
pyarrow, PALP and the input files; see DATASET_CHECK.md.


==> anc/manifests/ks_polytopes_4d_sha256.tsv <==
# Kreuzer--Skarke parquet mirror used by the census computations.
# Source: https://huggingface.co/datasets/calabi-yau-data/polytopes-4d
# Immutable repository revision: 60c0e119a03608418df538191f65da3f43b5b819
# The SHA-256 values are the Git-LFS object identifiers published by that
# revision.  Columns: sha256, bytes, filename.
6d1ec8d2e6c2a6790415031e6b14ba9d1a460870f1e7c3a5290d5fff2b159b46	27519	polytopes-4d-05-vertices.parquet
d9708d4067a7ae145697e170bee67e46e9b482c525e8885efe039e417e70ab9c	404804	polytopes-4d-06-vertices.parquet
1c501e3b1d659584f12cb25a253b181f9c4bcf481112120b3499f4bdfbe71f99	3328626	polytopes-4d-07-vertices.parquet
6b450d70c0c0461b5335d500e77bc663db5cbf5280abb6a8f3bcf2257f8e3a96	16658549	polytopes-4d-08-vertices.parquet
ef5c8820282196c32b2fae96c2a2bc0c9e638bda4a0d96bf60eb774708f894a7	63312966	polytopes-4d-09-vertices.parquet
ace89171d85ee7043aea3039e50e43438a3b61b826921bd9817241e059ccff81	179188957	polytopes-4d-10-vertices.parquet
145cb8f9e067b81c76ad6065b93963bc5fa7016a2674d4f5d96a70f7a2ec7d0b	428110809	polytopes-4d-11-vertices.parquet
ebd596a0f19f8dc45e2a622befc2d44ebab8b865de7effda619299fdb4429fbb	782064278	polytopes-4d-12-vertices.parquet
fe5df6c69673924b9640d2052d9b677cb90927c139f6855437e8ac7ecf9a15a4	1256152434	polytopes-4d-13-vertices.parquet
9df7f7a42da5bdfe486a229258e851a6c7de98a16a6ea6da1a2da2c6eb4df074	1673114566	polytopes-4d-14-vertices.parquet
774e30eb612b74e481ae263b49f2a9d6cbd6bb2dc39fccbb8d14e55f5995ac98	2067198129	polytopes-4d-15-vertices.parquet
74643e9c1316fba159d68b53369442af33daa4c4501a62ab44e232bb4eb83803	2199483819	polytopes-4d-16-vertices.parquet
6895859a288a2c65e193903634f79e2b309b88a5aac00dc9d9ff740273527085	2147366575	polytopes-4d-17-vertices.parquet
d1076383a155fa76c20b1bf5dd0d12a6c1d72ee4869a21405d8fa334a7d4e3f4	1796202046	polytopes-4d-18-vertices.parquet
a200164677830174181032103159b0e6e0939bc917f16345bff6885fa5b72fd7	1360019062	polytopes-4d-19-vertices.parquet
625943c8269046db12c0e91fb7348fee9d7e8f131fdab1fe8135922080b4973d	874920943	polytopes-4d-20-vertices.parquet
51558e6fbb7d313ad72be8bf19cda4f31247649bddde6c2bb8d0aafa68f02728	507765737	polytopes-4d-21-vertices.parquet
2c87e91af43f6200d30b7a6e34f498238a69f432dfa8d991364bde967d329d8f	249233283	polytopes-4d-22-vertices.parquet
5e671561ab1c274fff8caec1f2334be6e45df670b61920aa4cb72bea370747cd	110838257	polytopes-4d-23-vertices.parquet
3e63664e886ecf698c184e7a238bf211b2a90ee8d91ff45853828de225164de8	40533151	polytopes-4d-24-vertices.parquet
6dcad4a90b49c273899f7951e5e4d7db1a9016b3445cd47178e83635030f61bb	12663645	polytopes-4d-25-vertices.parquet
56e4dec55bd5ab0d43fcbe329cf79841b544bb710c6997ad2e95988c14a94771	3577353	polytopes-4d-26-vertices.parquet
accd36408b6f40618b7256334b0ac49479063c919010dac9af6f4f3c8ac4ac73	874362	polytopes-4d-27-vertices.parquet
4943fec720cabd948cf3eda8d3c32b8f9662f5c6ddf91d0cd0dc7cd20972252f	191728	polytopes-4d-28-vertices.parquet
011976808357aa2a3ae2435281239eb080b3300e3db774584cc5f3a0213a8166	37566	polytopes-4d-29-vertices.parquet
ad5cd32521b0b46474e4e6fefd343037435ce63879baa53338b66b8ba8f72dca	9260	polytopes-4d-30-vertices.parquet
240bbbbae947397acca6be4073d841ebe6093f7448b9cbfcc4f86cee2d5726dd	4116	polytopes-4d-31-vertices.parquet
a1acdb1984479d44336f387ef93f3a344a3a295049cb8cac5643c309def17148	3134	polytopes-4d-32-vertices.parquet
4925892a6591f854f2584c9c7ebd4fe714544cd3c92c32aa5abdcc3f16217237	2531	polytopes-4d-33-vertices.parquet
74ed5c20cf7cf93e96b9a9d027a26bfbb68a91dcd37702ef115f4f0c557ada60	2446	polytopes-4d-36-vertices.parquet


==> anc/manifests/ks_upstream_history.json <==
{
  "file_objects": {
    "60c0e119a03608418df538191f65da3f43b5b819": {
      "polytopes-4d-05-vertices.parquet": {
        "bytes": 27519,
        "sha256": "6d1ec8d2e6c2a6790415031e6b14ba9d1a460870f1e7c3a5290d5fff2b159b46"
      },
      "polytopes-4d-06-vertices.parquet": {
        "bytes": 404804,
        "sha256": "d9708d4067a7ae145697e170bee67e46e9b482c525e8885efe039e417e70ab9c"
      },
      "polytopes-4d-07-vertices.parquet": {
        "bytes": 3328626,
        "sha256": "1c501e3b1d659584f12cb25a253b181f9c4bcf481112120b3499f4bdfbe71f99"
      },
      "polytopes-4d-08-vertices.parquet": {
        "bytes": 16658549,
        "sha256": "6b450d70c0c0461b5335d500e77bc663db5cbf5280abb6a8f3bcf2257f8e3a96"
      },
      "polytopes-4d-09-vertices.parquet": {
        "bytes": 63312966,
        "sha256": "ef5c8820282196c32b2fae96c2a2bc0c9e638bda4a0d96bf60eb774708f894a7"
      },
      "polytopes-4d-10-vertices.parquet": {
        "bytes": 179188957,
        "sha256": "ace89171d85ee7043aea3039e50e43438a3b61b826921bd9817241e059ccff81"
      },
      "polytopes-4d-11-vertices.parquet": {
        "bytes": 428110809,
        "sha256": "145cb8f9e067b81c76ad6065b93963bc5fa7016a2674d4f5d96a70f7a2ec7d0b"
      },
      "polytopes-4d-12-vertices.parquet": {
        "bytes": 782064278,
        "sha256": "ebd596a0f19f8dc45e2a622befc2d44ebab8b865de7effda619299fdb4429fbb"
      },
      "polytopes-4d-13-vertices.parquet": {
        "bytes": 1256152434,
        "sha256": "fe5df6c69673924b9640d2052d9b677cb90927c139f6855437e8ac7ecf9a15a4"
      },
      "polytopes-4d-14-vertices.parquet": {
        "bytes": 1673114566,
        "sha256": "9df7f7a42da5bdfe486a229258e851a6c7de98a16a6ea6da1a2da2c6eb4df074"
      },
      "polytopes-4d-15-vertices.parquet": {
        "bytes": 2067198129,
        "sha256": "774e30eb612b74e481ae263b49f2a9d6cbd6bb2dc39fccbb8d14e55f5995ac98"
      },
      "polytopes-4d-16-vertices.parquet": {
        "bytes": 2199483819,
        "sha256": "74643e9c1316fba159d68b53369442af33daa4c4501a62ab44e232bb4eb83803"
      },
      "polytopes-4d-17-vertices.parquet": {
        "bytes": 2147366575,
        "sha256": "6895859a288a2c65e193903634f79e2b309b88a5aac00dc9d9ff740273527085"
      },
      "polytopes-4d-18-vertices.parquet": {
        "bytes": 1796202046,
        "sha256": "d1076383a155fa76c20b1bf5dd0d12a6c1d72ee4869a21405d8fa334a7d4e3f4"
      },
      "polytopes-4d-19-vertices.parquet": {
        "bytes": 1360019062,
        "sha256": "a200164677830174181032103159b0e6e0939bc917f16345bff6885fa5b72fd7"
      },
      "polytopes-4d-20-vertices.parquet": {
        "bytes": 874920943,
        "sha256": "625943c8269046db12c0e91fb7348fee9d7e8f131fdab1fe8135922080b4973d"
      },
      "polytopes-4d-21-vertices.parquet": {
        "bytes": 507765737,
        "sha256": "51558e6fbb7d313ad72be8bf19cda4f31247649bddde6c2bb8d0aafa68f02728"
      },
      "polytopes-4d-22-vertices.parquet": {
        "bytes": 249233283,
        "sha256": "2c87e91af43f6200d30b7a6e34f498238a69f432dfa8d991364bde967d329d8f"
      },
      "polytopes-4d-23-vertices.parquet": {
        "bytes": 110838257,
        "sha256": "5e671561ab1c274fff8caec1f2334be6e45df670b61920aa4cb72bea370747cd"
      },
      "polytopes-4d-24-vertices.parquet": {
        "bytes": 40533151,
        "sha256": "3e63664e886ecf698c184e7a238bf211b2a90ee8d91ff45853828de225164de8"
      },
      "polytopes-4d-25-vertices.parquet": {
        "bytes": 12663645,
        "sha256": "6dcad4a90b49c273899f7951e5e4d7db1a9016b3445cd47178e83635030f61bb"
      },
      "polytopes-4d-26-vertices.parquet": {
        "bytes": 3577353,
        "sha256": "56e4dec55bd5ab0d43fcbe329cf79841b544bb710c6997ad2e95988c14a94771"
      },
      "polytopes-4d-27-vertices.parquet": {
        "bytes": 874362,
        "sha256": "accd36408b6f40618b7256334b0ac49479063c919010dac9af6f4f3c8ac4ac73"
      },
      "polytopes-4d-28-vertices.parquet": {
        "bytes": 191728,
        "sha256": "4943fec720cabd948cf3eda8d3c32b8f9662f5c6ddf91d0cd0dc7cd20972252f"
      },
      "polytopes-4d-29-vertices.parquet": {
        "bytes": 37566,
        "sha256": "011976808357aa2a3ae2435281239eb080b3300e3db774584cc5f3a0213a8166"
      },
      "polytopes-4d-30-vertices.parquet": {
        "bytes": 9260,
        "sha256": "ad5cd32521b0b46474e4e6fefd343037435ce63879baa53338b66b8ba8f72dca"
      },
      "polytopes-4d-31-vertices.parquet": {
        "bytes": 4116,
        "sha256": "240bbbbae947397acca6be4073d841ebe6093f7448b9cbfcc4f86cee2d5726dd"
      },
      "polytopes-4d-32-vertices.parquet": {
        "bytes": 3134,
        "sha256": "a1acdb1984479d44336f387ef93f3a344a3a295049cb8cac5643c309def17148"
      },
      "polytopes-4d-33-vertices.parquet": {
        "bytes": 2531,
        "sha256": "4925892a6591f854f2584c9c7ebd4fe714544cd3c92c32aa5abdcc3f16217237"
      },
      "polytopes-4d-36-vertices.parquet": {
        "bytes": 2446,
        "sha256": "74ed5c20cf7cf93e96b9a9d027a26bfbb68a91dcd37702ef115f4f0c557ada60"
      }
    },
    "f808207723d1a3fd8ad6f8c462db009e8621d6fe": {
      "polytopes-4d-05-vertices.parquet": {
        "bytes": 27519,
        "sha256": "6d1ec8d2e6c2a6790415031e6b14ba9d1a460870f1e7c3a5290d5fff2b159b46"
      },
      "polytopes-4d-06-vertices.parquet": {
        "bytes": 404804,
        "sha256": "d9708d4067a7ae145697e170bee67e46e9b482c525e8885efe039e417e70ab9c"
      },
      "polytopes-4d-07-vertices.parquet": {
        "bytes": 3328626,
        "sha256": "1c501e3b1d659584f12cb25a253b181f9c4bcf481112120b3499f4bdfbe71f99"
      },
      "polytopes-4d-08-vertices.parquet": {
        "bytes": 16658549,
        "sha256": "6b450d70c0c0461b5335d500e77bc663db5cbf5280abb6a8f3bcf2257f8e3a96"
      },
      "polytopes-4d-09-vertices.parquet": {
        "bytes": 63312966,
        "sha256": "ef5c8820282196c32b2fae96c2a2bc0c9e638bda4a0d96bf60eb774708f894a7"
      },
      "polytopes-4d-10-vertices.parquet": {
        "bytes": 179188957,
        "sha256": "ace89171d85ee7043aea3039e50e43438a3b61b826921bd9817241e059ccff81"
      },
      "polytopes-4d-11-vertices.parquet": {
        "bytes": 428110809,
        "sha256": "145cb8f9e067b81c76ad6065b93963bc5fa7016a2674d4f5d96a70f7a2ec7d0b"
      },
      "polytopes-4d-12-vertices.parquet": {
        "bytes": 782064278,
        "sha256": "ebd596a0f19f8dc45e2a622befc2d44ebab8b865de7effda619299fdb4429fbb"
      },
      "polytopes-4d-13-vertices.parquet": {
        "bytes": 1256152434,
        "sha256": "fe5df6c69673924b9640d2052d9b677cb90927c139f6855437e8ac7ecf9a15a4"
      },
      "polytopes-4d-14-vertices.parquet": {
        "bytes": 1673114566,
        "sha256": "9df7f7a42da5bdfe486a229258e851a6c7de98a16a6ea6da1a2da2c6eb4df074"
      },
      "polytopes-4d-15-vertices.parquet": {
        "bytes": 2067198129,
        "sha256": "774e30eb612b74e481ae263b49f2a9d6cbd6bb2dc39fccbb8d14e55f5995ac98"
      },
      "polytopes-4d-16-vertices.parquet": {
        "bytes": 2199483819,
        "sha256": "74643e9c1316fba159d68b53369442af33daa4c4501a62ab44e232bb4eb83803"
      },
      "polytopes-4d-17-vertices.parquet": {
        "bytes": 2147366575,
        "sha256": "6895859a288a2c65e193903634f79e2b309b88a5aac00dc9d9ff740273527085"
      },
      "polytopes-4d-18-vertices.parquet": {
        "bytes": 1796202046,
        "sha256": "d1076383a155fa76c20b1bf5dd0d12a6c1d72ee4869a21405d8fa334a7d4e3f4"
      },
      "polytopes-4d-19-vertices.parquet": {
        "bytes": 1360019062,
        "sha256": "a200164677830174181032103159b0e6e0939bc917f16345bff6885fa5b72fd7"
      },
      "polytopes-4d-20-vertices.parquet": {
        "bytes": 874920943,
        "sha256": "625943c8269046db12c0e91fb7348fee9d7e8f131fdab1fe8135922080b4973d"
      },
      "polytopes-4d-21-vertices.parquet": {
        "bytes": 507765737,
        "sha256": "51558e6fbb7d313ad72be8bf19cda4f31247649bddde6c2bb8d0aafa68f02728"
      },
      "polytopes-4d-22-vertices.parquet": {
        "bytes": 249233283,
        "sha256": "2c87e91af43f6200d30b7a6e34f498238a69f432dfa8d991364bde967d329d8f"
      },
      "polytopes-4d-23-vertices.parquet": {
        "bytes": 110838257,
        "sha256": "5e671561ab1c274fff8caec1f2334be6e45df670b61920aa4cb72bea370747cd"
      },
      "polytopes-4d-24-vertices.parquet": {
        "bytes": 40533151,
        "sha256": "3e63664e886ecf698c184e7a238bf211b2a90ee8d91ff45853828de225164de8"
      },
      "polytopes-4d-25-vertices.parquet": {
        "bytes": 12663645,
        "sha256": "6dcad4a90b49c273899f7951e5e4d7db1a9016b3445cd47178e83635030f61bb"
      },
      "polytopes-4d-26-vertices.parquet": {
        "bytes": 3577353,
        "sha256": "56e4dec55bd5ab0d43fcbe329cf79841b544bb710c6997ad2e95988c14a94771"
      },
      "polytopes-4d-27-vertices.parquet": {
        "bytes": 874362,
        "sha256": "accd36408b6f40618b7256334b0ac49479063c919010dac9af6f4f3c8ac4ac73"
      },
      "polytopes-4d-28-vertices.parquet": {
        "bytes": 191728,
        "sha256": "4943fec720cabd948cf3eda8d3c32b8f9662f5c6ddf91d0cd0dc7cd20972252f"
      },
      "polytopes-4d-29-vertices.parquet": {
        "bytes": 37566,
        "sha256": "011976808357aa2a3ae2435281239eb080b3300e3db774584cc5f3a0213a8166"
      },
      "polytopes-4d-30-vertices.parquet": {
        "bytes": 9260,
        "sha256": "ad5cd32521b0b46474e4e6fefd343037435ce63879baa53338b66b8ba8f72dca"
      },
      "polytopes-4d-31-vertices.parquet": {
        "bytes": 4116,
        "sha256": "240bbbbae947397acca6be4073d841ebe6093f7448b9cbfcc4f86cee2d5726dd"
      },
      "polytopes-4d-32-vertices.parquet": {
        "bytes": 3134,
        "sha256": "a1acdb1984479d44336f387ef93f3a344a3a295049cb8cac5643c309def17148"
      },
      "polytopes-4d-33-vertices.parquet": {
        "bytes": 2531,
        "sha256": "4925892a6591f854f2584c9c7ebd4fe714544cd3c92c32aa5abdcc3f16217237"
      },
      "polytopes-4d-36-vertices.parquet": {
        "bytes": 2446,
        "sha256": "74ed5c20cf7cf93e96b9a9d027a26bfbb68a91dcd37702ef115f4f0c557ada60"
      }
    }
  },
  "history": [
    {
      "date": "2024-02-23T18:13:11.000Z",
      "id": "60c0e119a03608418df538191f65da3f43b5b819",
      "title": "tweak README"
    },
    {
      "date": "2024-02-18T01:51:20.000Z",
      "id": "f808207723d1a3fd8ad6f8c462db009e8621d6fe",
      "title": "upload"
    },
    {
      "date": "2024-02-18T01:37:04.000Z",
      "id": "b99b28e3fd25c8aa171722fd15a2a9611e1c3a28",
      "title": "initial commit"
    }
  ],
  "source": "https://huggingface.co/api/datasets/calabi-yau-data/polytopes-4d/"
}


==> anc/output/b1_local_v0508.json <==
{
 "polytopes-4d-05-vertices.parquet": {
  "n": 1561,
  "cand": 0,
  "viol": 0
 },
 "TOTAL": {
  "n": 1037834,
  "cand": 38571,
  "viol": 0
 },
 "polytopes-4d-06-vertices.parquet": {
  "n": 24189,
  "cand": 400,
  "viol": 0
 },
 "polytopes-4d-07-vertices.parquet": {
  "n": 177446,
  "cand": 4599,
  "viol": 0
 },
 "polytopes-4d-08-vertices.parquet": {
  "n": 834638,
  "cand": 33572,
  "viol": 0
 }
}

==> anc/output/both_sides_ks_v05_09.json <==
{
 "n": 3905789,
 "nonsmoothable": 544340,
 "both_sides_any": 5,
 "hits": 2,
 "nontri_hits": 0,
 "hit_facekinds": {
  "rigid_k3": 16
 },
 "hist": {
  "1": 99,
  "2": 11734,
  "3": 97309,
  "4": 108233,
  "5": 75519,
  "6": 82487,
  "7": 36851,
  "8": 35656,
  "9": 27562,
  "10": 19696,
  "11": 7579,
  "12": 13535,
  "13": 4719,
  "14": 4761,
  "15": 3767,
  "16": 3907,
  "17": 1207,
  "18": 2393,
  "19": 800,
  "20": 1193,
  "21": 956,
  "22": 1063,
  "23": 230,
  "24": 727,
  "25": 195,
  "26": 280,
  "27": 283,
  "28": 399,
  "29": 66,
  "30": 213,
  "31": 51,
  "32": 126,
  "33": 127,
  "34": 149,
  "35": 24,
  "36": 94,
  "37": 16,
  "38": 23,
  "39": 48,
  "40": 78,
  "41": 7,
  "42": 38,
  "43": 2,
  "44": 12,
  "45": 25,
  "46": 28,
  "47": 2,
  "48": 22,
  "49": 1,
  "50": 5,
  "51": 5,
  "52": 12,
  "54": 7,
  "56": 4,
  "57": 1,
  "58": 2,
  "60": 3,
  "63": 1,
  "64": 1,
  "66": 3,
  "70": 1,
  "72": 2,
  "78": 1
 },
 "nontri_polys": []
}

==> anc/output/both_sides_v0507_fast.json <==
{
 "polytopes-4d-05-vertices.parquet": {
  "n": 1561,
  "both_sides_any": 2,
  "asymmetric_hits": 0,
  "hits": [
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      1,
      2,
      3,
      5
     ],
     [
      -2,
      -3,
      -4,
      -5
     ]
    ],
    "facekinds": [
     "triangle:smooth"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      2,
      4,
      5,
      0
     ],
     [
      3,
      3,
      0,
      5
     ],
     [
      -6,
      -8,
      -5,
      -5
     ]
    ],
    "facekinds": [
     "triangle:RIGID (non-smoothable)"
    ],
    "asymmetric": []
   }
  ],
  "secs": 1.1
 },
 "polytopes-4d-06-vertices.parquet": {
  "n": 24189,
  "both_sides_any": 1,
  "asymmetric_hits": 0,
  "hits": [
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      1,
      1,
      2,
      3
     ],
     [
      -2,
      -1,
      -2,
      -3
     ]
    ],
    "facekinds": [
     "triangle:smooth"
    ],
    "asymmetric": []
   }
  ],
  "secs": 1.6
 },
 "polytopes-4d-07-vertices.parquet": {
  "n": 177446,
  "both_sides_any": 0,
  "asymmetric_hits": 0,
  "hits": [],
  "secs": 6.9
 }
}

==> anc/output/both_sides_v0809_fast.json <==
{
 "polytopes-4d-08-vertices.parquet": {
  "n": 834638,
  "both_sides_any": 1,
  "asymmetric_hits": 0,
  "hits": [
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      1,
      1,
      1,
      2
     ],
     [
      -1,
      -1,
      -1,
      -2
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth"
    ],
    "asymmetric": []
   }
  ],
  "secs": 35.8
 },
 "polytopes-4d-09-vertices.parquet": {
  "n": 2867955,
  "both_sides_any": 1,
  "asymmetric_hits": 0,
  "hits": [
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      2,
      2,
      3,
      0
     ],
     [
      0,
      1,
      0,
      3
     ],
     [
      -1,
      -4,
      -3,
      -3
     ],
     [
      -1,
      2,
      0,
      3
     ],
     [
      -2,
      -3,
      -3,
      -3
     ],
     [
      1,
      3,
      3,
      3
     ],
     [
      0,
      -2,
      0,
      -3
     ]
    ],
    "facekinds": [
     "triangle:RIGID (non-smoothable)",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   }
  ],
  "secs": 141.0
 }
}

==> anc/output/both_sides_v10.json <==
{
 "polytopes-4d-10-vertices.parquet": {
  "n": 7725801,
  "both_sides_any": 1,
  "asymmetric_hits": 0,
  "hits": [
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth"
    ],
    "asymmetric": []
   }
  ],
  "secs": 486.5
 }
}

==> anc/output/both_sides_v11.json <==
{
 "polytopes-4d-11-vertices.parquet": {
  "n": 16608387,
  "both_sides_any": 0,
  "asymmetric_hits": 0,
  "hits": [],
  "secs": 1326.2
 }
}

==> anc/output/both_sides_v12.json <==
{
 "polytopes-4d-12-vertices.parquet": {
  "n": 29270253,
  "both_sides_any": 1,
  "asymmetric_hits": 0,
  "hits": [
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth"
    ],
    "asymmetric": []
   }
  ],
  "secs": 2962.8
 }
}

==> anc/output/both_sides_v13.json <==
{
 "polytopes-4d-13-vertices.parquet": {
  "n": 43458000,
  "both_sides_any": 0,
  "asymmetric_hits": 0,
  "hits": [],
  "secs": 5542.2
 }
}

==> anc/output/both_sides_v14.json <==
{
 "polytopes-4d-14-vertices.parquet": {
  "n": 56060584,
  "both_sides_any": 0,
  "asymmetric_hits": 0,
  "hits": [],
  "secs": 8880.2
 }
}

==> anc/output/both_sides_v15.json <==
{
 "polytopes-4d-15-vertices.parquet": {
  "n": 64085869,
  "both_sides_any": 1,
  "asymmetric_hits": 0,
  "hits": [
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      -1,
      -1,
      -1,
      1
     ],
     [
      1,
      1,
      1,
      -2
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   }
  ],
  "secs": 12383.9
 }
}

==> anc/output/both_sides_v16.json <==
{
 "polytopes-4d-16-vertices.parquet": {
  "n": 65615931,
  "both_sides_any": 4,
  "asymmetric_hits": 0,
  "hits": [
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      1,
      2,
      0
     ],
     [
      -1,
      2,
      2,
      0
     ],
     [
      0,
      1,
      0,
      2
     ],
     [
      -1,
      2,
      0,
      2
     ],
     [
      -1,
      2,
      2,
      2
     ],
     [
      -2,
      3,
      2,
      2
     ],
     [
      2,
      -3,
      -2,
      -2
     ],
     [
      1,
      -2,
      -2,
      -2
     ],
     [
      1,
      -2,
      0,
      -2
     ],
     [
      0,
      -1,
      0,
      -2
     ],
     [
      1,
      -2,
      -2,
      0
     ],
     [
      0,
      -1,
      -2,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ]
    ],
    "facekinds": [
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      1,
      1,
      1,
      2
     ],
     [
      -1,
      -1,
      -1,
      -2
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      -1,
      0,
      -1,
      -1
     ],
     [
      -1,
      -1,
      0,
      -1
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      -1,
      -1,
      -1,
      -1
     ],
     [
      0,
      1,
      1,
      1
     ],
     [
      0,
      1,
      0,
      1
     ],
     [
      0,
      0,
      1,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      -1,
      1,
      -1
     ],
     [
      -1,
      1,
      -1,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      -1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      -1,
      -1,
      0,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   }
  ],
  "secs": 15327.1
 }
}

==> anc/output/both_sides_v17.json <==
{
 "polytopes-4d-17-vertices.parquet": {
  "n": 59972682,
  "both_sides_any": 4,
  "asymmetric_hits": 0,
  "hits": [
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      1,
      1,
      1,
      2
     ],
     [
      -1,
      -1,
      -1,
      -2
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      0,
      1
     ],
     [
      0,
      1,
      1,
      1
     ],
     [
      -1,
      0,
      -1,
      -1
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      -1,
      -1,
      -1
     ],
     [
      -1,
      -1,
      0,
      -1
     ],
     [
      0,
      0,
      1,
      1
     ],
     [
      -1,
      -1,
      0,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      -1,
      -1,
      -1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      -1,
      1,
      -1
     ],
     [
      -1,
      1,
      -1,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      1,
      -1
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      -1,
      0,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      -1,
      -1,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   }
  ],
  "secs": 16811.5
 }
}

==> anc/output/both_sides_v18.json <==
{
 "polytopes-4d-18-vertices.parquet": {
  "n": 48703033,
  "both_sides_any": 7,
  "asymmetric_hits": 0,
  "hits": [
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      1,
      1,
      1,
      2
     ],
     [
      -1,
      -1,
      -1,
      -2
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      1,
      1
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      -1,
      -1
     ],
     [
      -1,
      -1,
      0,
      -1
     ],
     [
      0,
      0,
      1,
      1
     ],
     [
      0,
      1,
      0,
      1
     ],
     [
      -1,
      -1,
      -1,
      -1
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      -1,
      -1,
      0,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      -1,
      -1,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      1,
      1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      -1,
      -1,
      -1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      -1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      -1,
      -1,
      -1,
      0
     ],
     [
      -1,
      -1,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      -1,
      -1,
      0,
      -1
     ],
     [
      -1,
      -1,
      -1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      -1,
      -1,
      -1
     ],
     [
      -1,
      1,
      1,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      0,
      -1,
      -1,
      -1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      -1,
      -1,
      0,
      0
     ],
     [
      -1,
      -1,
      -1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   }
  ],
  "secs": 16772.1
 }
}

==> anc/output/both_sides_v19.json <==
{
 "polytopes-4d-19-vertices.parquet": {
  "n": 34847821,
  "both_sides_any": 12,
  "asymmetric_hits": 1,
  "hits": [
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      -1,
      -1,
      -1
     ],
     [
      -1,
      1,
      1,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      0,
      -1,
      -1,
      -1
     ],
     [
      -1,
      0,
      0,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      -1,
      -1,
      1,
      0
     ],
     [
      -1,
      -1,
      0,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      -1,
      -1,
      -1,
      0
     ],
     [
      -1,
      -1,
      0,
      -1
     ],
     [
      -1,
      -1,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      -1,
      -1,
      -1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      -1,
      -1,
      -1
     ],
     [
      -1,
      1,
      1,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      -1,
      -1
     ],
     [
      -1,
      -1,
      0,
      0
     ],
     [
      -1,
      -1,
      0,
      -1
     ],
     [
      -1,
      -1,
      -1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      -1,
      1,
      -1
     ],
     [
      -1,
      1,
      -1,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      1,
      -1
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      -1,
      -1,
      0,
      0
     ],
     [
      -1,
      -1,
      0,
      -1
     ],
     [
      -1,
      -1,
      -1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      -1,
      -1,
      0,
      0
     ],
     [
      -1,
      -1,
      -1,
      0
     ],
     [
      -1,
      -1,
      0,
      -1
     ],
     [
      -1,
      -1,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      1,
      1,
      1,
      2
     ],
     [
      -1,
      -1,
      -1,
      -2
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      1
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      -1,
      -1
     ],
     [
      -1,
      -1,
      0,
      -1
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      -1,
      -1,
      -1
     ],
     [
      0,
      1,
      1,
      1
     ],
     [
      0,
      1,
      0,
      1
     ],
     [
      -1,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      1,
      -1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      -2,
      1,
      1,
      -1
     ],
     [
      -1,
      0,
      0,
      1
     ]
    ],
    "facekinds": [
     "ASYMMETRIC k=5:smoothable (1 comps)",
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": [
     [
      14,
      15,
      16,
      17,
      18
     ]
    ]
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      -1,
      -1,
      -1
     ],
     [
      -1,
      1,
      1,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      -1,
      -1,
      -1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      -1,
      -1,
      0,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   }
  ],
  "secs": 14261.6
 }
}

==> anc/output/both_sides_v20.json <==
{
 "polytopes-4d-20-vertices.parquet": {
  "n": 21913680,
  "both_sides_any": 24,
  "asymmetric_hits": 2,
  "hits": [
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      -1,
      -1,
      1
     ],
     [
      -1,
      1,
      1,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      0,
      1,
      1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      -1,
      -1,
      0,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      -1,
      -1,
      0,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      0,
      0,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      1,
      1,
      -1,
      -2
     ],
     [
      -1,
      -1,
      0,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      1,
      -1,
      -1,
      -1
     ],
     [
      -2,
      1,
      1,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      -1,
      1,
      -1,
      2
     ],
     [
      1,
      -1,
      1,
      -1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      -1,
      1,
      -1,
      1
     ],
     [
      1,
      -1,
      1,
      -2
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      -1
     ],
     [
      0,
      -1,
      0,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      -1,
      -1,
      1,
      0
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      -1,
      -1,
      0,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      -1,
      -1,
      -1
     ],
     [
      -1,
      1,
      1,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      -1,
      -1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      1,
      -1
     ],
     [
      -1,
      -1,
      1,
      0
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      -1,
      -1,
      0,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      -1,
      -1,
      -1,
      0
     ],
     [
      -1,
      -1,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      -1,
      -1,
      0,
      -1
     ],
     [
      -1,
      -1,
      -1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      -1,
      -1
     ],
     [
      -1,
      -1,
      0,
      -1
     ],
     [
      -1,
      -1,
      -1,
      0
     ],
     [
      -1,
      -1,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      -1,
      -1,
      0,
      -1
     ],
     [
      -1,
      -1,
      -1,
      0
     ],
     [
      -1,
      -1,
      -1,
      -1
     ],
     [
      -2,
      -1,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      -1,
      -1,
      -1
     ],
     [
      -1,
      1,
      1,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      -1,
      -1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      -1,
      -1,
      0,
      0
     ],
     [
      -1,
      -1,
      1,
      0
     ]
    ],
    "facekinds": [
     "ASYMMETRIC k=5:smoothable (1 comps)",
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": [
     [
      11,
      14,
      17,
      18,
      19
     ]
    ]
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      -1,
      -1,
      -1
     ],
     [
      -1,
      1,
      1,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      -1,
      -1,
      -1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      -2,
      1,
      1,
      1
     ]
    ],
    "facekinds": [
     "ASYMMETRIC k=5:smoothable (1 comps)",
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": [
     [
      13,
      16,
      17,
      18,
      19
     ]
    ]
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      -1,
      -1,
      -1
     ],
     [
      -1,
      1,
      1,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      -1,
      -1
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      -1,
      -1,
      0,
      0
     ],
     [
      -1,
      -1,
      -1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      1,
      -1
     ],
     [
      -1,
      -1,
      1,
      0
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      -1,
      -1,
      0,
      -1
     ],
     [
      -1,
      -1,
      -1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      -1,
      1,
      -1
     ],
     [
      -1,
      1,
      -1,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      -1
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      -1,
      -1,
      0
     ],
     [
      -1,
      -1,
      0,
      -1
     ],
     [
      -1,
      -1,
      1,
      0
     ],
     [
      -1,
      -1,
      0,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      -1
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      0,
      -2,
      0,
      -1
     ],
     [
      -1,
      -1,
      0,
      -1
     ],
     [
      0,
      -2,
      -1,
      0
     ],
     [
      -1,
      -1,
      -1,
      0
     ],
     [
      -1,
      -2,
      -2,
      1
     ],
     [
      -1,
      0,
      -1,
      2
     ],
     [
      -1,
      -2,
      1,
      -2
     ],
     [
      -1,
      1,
      1,
      1
     ],
     [
      -1,
      0,
      2,
      -1
     ],
     [
      -1,
      -3,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=6:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   }
  ],
  "secs": 10684.1
 }
}

==> anc/output/both_sides_v21.json <==
{
 "polytopes-4d-21-vertices.parquet": {
  "n": 12070919,
  "both_sides_any": 37,
  "asymmetric_hits": 3,
  "hits": [
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      1,
      1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      -1,
      -1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      0,
      -1,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      0,
      1,
      1
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      -1,
      -1,
      0,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      -1,
      -1,
      1,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      1,
      -1,
      -1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      -1,
      1,
      1,
      1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      1,
      -1,
      -1,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      0
     ],
     [
      -1,
      -1,
      0,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      0,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      1,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      1,
      -1,
      -1,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      1,
      -1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      -1,
      1,
      0,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      1,
      1,
      -1,
      -2
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      0,
      0,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      -1,
      1,
      -1,
      2
     ],
     [
      1,
      -1,
      1,
      -1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      -1,
      1,
      -1,
      1
     ],
     [
      1,
      -1,
      1,
      -2
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      1,
      -1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      -1,
      0,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      -1,
      -1,
      2,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      1,
      1,
      -2,
      -1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      0,
      -1,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      1,
      -1,
      -1,
      -1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      0,
      -1,
      -1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      -1,
      -1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      1,
      -1
     ],
     [
      1,
      -1,
      -1,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      1,
      -1,
      -2,
      1
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      0,
      -1,
      -1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      -1,
      -1,
      1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      1,
      1,
      -1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      -1,
      0,
      0,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      1,
      -1,
      1,
      -1
     ],
     [
      -1,
      1,
      -1,
      1
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      -1,
      1,
      -1,
      0
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      1,
      -1
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      -1,
      -1,
      0,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      0
     ],
     [
      -1,
      -1,
      0,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      -1,
      -1,
      0,
      -1
     ],
     [
      -1,
      -1,
      -1,
      0
     ],
     [
      -1,
      -1,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      -1,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      -1,
      -1,
      -1,
      0
     ],
     [
      0,
      -1,
      -1,
      -1
     ],
     [
      -1,
      0,
      -1,
      -1
     ],
     [
      -1,
      -1,
      0,
      -1
     ],
     [
      -1,
      -1,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      -1,
      -1,
      -1,
      0
     ],
     [
      -1,
      -1,
      0,
      -1
     ],
     [
      -1,
      -1,
      -1,
      -1
     ],
     [
      -1,
      -2,
      -1,
      -1
     ],
     [
      -2,
      -1,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      -1,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      -1,
      -1,
      -1,
      -1
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      -1,
      1,
      1,
      1
     ],
     [
      -1,
      -1,
      0,
      -1
     ],
     [
      -1,
      -1,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      1,
      1,
      1,
      2
     ],
     [
      -1,
      -1,
      -1,
      -2
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      1,
      1,
      1
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      0,
      1
     ],
     [
      0,
      0,
      1,
      1
     ],
     [
      -1,
      0,
      -1,
      -1
     ],
     [
      -1,
      -1,
      0,
      -1
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      -1,
      -1,
      -1
     ],
     [
      0,
      1,
      1,
      2
     ],
     [
      -2,
      -1,
      -1,
      -2
     ],
     [
      -1,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      -2,
      -1,
      -1,
      -1
     ],
     [
      -1,
      0,
      0,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      -1,
      -1,
      -1
     ],
     [
      -1,
      1,
      1,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      -1,
      -1,
      -1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      -1,
      -1,
      1,
      0
     ],
     [
      -1,
      1,
      -1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      -1,
      1,
      1,
      1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      0,
      -1,
      -1,
      -1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      -1,
      -1,
      0,
      0
     ],
     [
      -1,
      -1,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      -1,
      0,
      1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      -1,
      -1,
      -1
     ],
     [
      -1,
      1,
      1,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      -1,
      -1
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      -1,
      -1,
      0,
      0
     ],
     [
      -1,
      -1,
      0,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      -1,
      -1,
      -1
     ],
     [
      -1,
      1,
      1,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      0,
      -1,
      -1,
      -1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      -1,
      -1,
      0,
      0
     ],
     [
      -1,
      -1,
      -1,
      0
     ]
    ],
    "facekinds": [
     "ASYMMETRIC k=5:smoothable (1 comps)",
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": [
     [
      13,
      14,
      18,
      19,
      20
     ]
    ]
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      -1,
      -1,
      1,
      0
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      -1,
      -1,
      -1,
      1
     ],
     [
      -1,
      -1,
      0,
      -1
     ],
     [
      -1,
      -1,
      -1,
      0
     ]
    ],
    "facekinds": [
     "ASYMMETRIC k=5:smoothable (1 comps)",
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": [
     [
      14,
      16,
      18,
      19,
      20
     ]
    ]
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      -1,
      -1,
      1,
      0
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      -2,
      -1,
      1,
      0
     ],
     [
      -1,
      -2,
      0,
      1
     ]
    ],
    "facekinds": [
     "ASYMMETRIC k=5:smoothable (1 comps)",
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": [
     [
      14,
      17,
      18,
      19,
      20
     ]
    ]
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      -1,
      -1,
      -1
     ],
     [
      -1,
      1,
      1,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      -1,
      -1
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      -1,
      -1,
      0,
      0
     ],
     [
      0,
      -2,
      -1,
      -1
     ],
     [
      -1,
      -1,
      -1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      -1,
      -1,
      -1,
      0
     ],
     [
      -1,
      -1,
      0,
      -1
     ],
     [
      -1,
      -1,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      -1
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      0,
      -2,
      0,
      -1
     ],
     [
      0,
      -2,
      -1,
      0
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      -1,
      -1,
      0,
      -1
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      -1,
      -1,
      -1,
      0
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      -1,
      -2,
      -2,
      1
     ],
     [
      -1,
      0,
      -1,
      2
     ],
     [
      -1,
      -2,
      1,
      -2
     ],
     [
      -1,
      0,
      2,
      -1
     ],
     [
      -1,
      1,
      1,
      1
     ],
     [
      -1,
      -3,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   }
  ],
  "secs": 7137.8
 }
}

==> anc/output/both_sides_v22.json <==
{
 "polytopes-4d-22-vertices.parquet": {
  "n": 5826221,
  "both_sides_any": 69,
  "asymmetric_hits": 4,
  "hits": [
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      -1,
      1,
      -1,
      2
     ],
     [
      1,
      -1,
      1,
      -1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      -1,
      1,
      -1,
      1
     ],
     [
      1,
      -1,
      1,
      -2
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      1,
      -2,
      1,
      -2
     ],
     [
      0,
      -1,
      1,
      -2
     ],
     [
      -1,
      0,
      -1,
      2
     ],
     [
      -2,
      1,
      -1,
      2
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      -1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      -1,
      1,
      1,
      -1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      1,
      1,
      -2,
      -2
     ],
     [
      0,
      0,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      1,
      1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      -1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      0,
      -1,
      -1,
      -1
     ],
     [
      -1,
      -1,
      0,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      0,
      -1,
      -1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      0,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      -1,
      -1,
      0,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      -1,
      1
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      0,
      -1,
      -1,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      0,
      0,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      1,
      -1,
      -1,
      1
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      -1,
      -1,
      1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      -1,
      -1,
      1,
      0
     ],
     [
      0,
      0,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      -1,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      -1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      1,
      -1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      1,
      -1,
      -1,
      1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      -1,
      1,
      1,
      1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      1,
      -1,
      -1,
      -1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      0,
      -1,
      -1,
      -1
     ],
     [
      -1,
      0,
      -1,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      -1,
      1,
      -1,
      1
     ],
     [
      0,
      -1,
      1,
      -1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      -1,
      0,
      -1,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      -1,
      1,
      -1,
      0
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      -1,
      1,
      1,
      1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      1,
      -1,
      -1,
      -1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      0,
      -1,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      -1,
      1,
      0,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      -1,
      -1,
      1,
      0
     ],
     [
      -1,
      -1,
      0,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      0,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      1,
      -1,
      -1,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      1,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      1,
      -1,
      -1,
      1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      -1,
      1,
      1,
      -1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      -1,
      0,
      1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      0,
      -1,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      -1,
      1,
      1,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      0,
      -1,
      -1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      -1,
      -1,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      -1,
      1,
      1,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      1,
      1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      -1,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      1,
      -2,
      -1,
      -1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      0,
      -1,
      -1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      1,
      1,
      -1,
      -2
     ],
     [
      -1,
      -1,
      0,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      0
     ],
     [
      -1,
      -2,
      1,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      1,
      -1,
      -1,
      -1
     ],
     [
      -2,
      1,
      1,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      1,
      -1,
      -1,
      -1
     ],
     [
      -2,
      1,
      1,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      1,
      -1,
      -1,
      -1
     ],
     [
      -2,
      1,
      1,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      -1,
      1,
      -1,
      2
     ],
     [
      1,
      -1,
      1,
      -1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      -1,
      1,
      -1,
      1
     ],
     [
      1,
      -1,
      1,
      -2
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      -1,
      1,
      -1
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      -1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      -1,
      1,
      -1,
      2
     ],
     [
      1,
      -1,
      1,
      -1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      -1,
      1,
      -1,
      1
     ],
     [
      1,
      -1,
      1,
      -2
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      -1
     ],
     [
      0,
      -1,
      0,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      1,
      -1,
      1,
      -1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      -1,
      1,
      -1,
      2
     ],
     [
      1,
      -1,
      1,
      -2
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      1,
      -1,
      1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      -1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      -1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      1,
      -1,
      -2
     ],
     [
      -1,
      -1,
      1,
      2
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      -1,
      -1,
      0,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      -2,
      1,
      1,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      2,
      -1,
      -1,
      -1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      1,
      -1,
      -1,
      -1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      0,
      -1,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      1,
      -1,
      -1,
      -1
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      0,
      -1,
      -1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      0,
      -1,
      -1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      1,
      -2,
      -1,
      -1
     ],
     [
      0,
      -1,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      1,
      -1,
      1,
      -1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      -1,
      1,
      -1,
      1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      -1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      1,
      -2,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      -2,
      1,
      -1,
      1
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      0,
      -1,
      -1,
      -1
     ],
     [
      -1,
      0,
      -2,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      1,
      -1,
      1,
      -1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      -1,
      1,
      -1,
      1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      -1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      -1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      -1,
      1,
      -1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      -1,
      1,
      -1,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      -1,
      1,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      -1,
      1,
      -1
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      -1,
      0,
      -1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      0,
      -1,
      1,
      -1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      1,
      1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      1,
      -1,
      -1,
      -1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      0,
      -1,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      -1,
      -1,
      1,
      0
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      -1,
      -1,
      0,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      1
     ],
     [
      -1,
      1,
      1,
      -1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      -1,
      -1,
      0,
      0
     ],
     [
      -2,
      0,
      1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      0,
      1,
      1
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      -1,
      1,
      -1,
      -1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      -1,
      -1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      -1,
      1,
      -1,
      -2
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      0
     ],
     [
      -1,
      1,
      -1,
      0
     ],
     [
      -1,
      1,
      0,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      -1,
      1,
      1,
      1
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      1,
      -1,
      -1,
      -1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      0,
      -1,
      -1,
      -1
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      -1,
      1
     ],
     [
      -1,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      -1,
      1,
      -1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      -1,
      -1,
      -1
     ],
     [
      -1,
      1,
      1,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      -1,
      -1
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      -1,
      -1,
      0,
      0
     ],
     [
      -1,
      -1,
      1,
      0
     ],
     [
      -1,
      -1,
      0,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      -1,
      -1,
      -1
     ],
     [
      -1,
      1,
      1,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      -1,
      -1,
      -1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      -1,
      -1,
      0,
      0
     ],
     [
      -1,
      -1,
      -1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      1,
      -1
     ],
     [
      -1,
      -1,
      1,
      0
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      -1,
      -1,
      1,
      -1
     ],
     [
      -1,
      -1,
      -1,
      1
     ],
     [
      -1,
      -1,
      0,
      -1
     ],
     [
      -1,
      -1,
      -1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      -1,
      -1,
      -1
     ],
     [
      -1,
      1,
      1,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      -1,
      -1
     ],
     [
      -1,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      0,
      -2,
      -1,
      -1
     ],
     [
      -1,
      -1,
      -1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      1,
      -1
     ],
     [
      -1,
      -1,
      1,
      0
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      -1,
      -1,
      -1,
      0
     ],
     [
      -1,
      -1,
      0,
      -1
     ],
     [
      -1,
      -1,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "ASYMMETRIC k=5:smoothable (1 comps)",
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": [
     [
      14,
      15,
      19,
      20,
      21
     ]
    ]
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      -1,
      -1,
      1,
      0
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      -1,
      -1
     ],
     [
      -1,
      -1,
      0,
      -1
     ],
     [
      -1,
      -1,
      -1,
      0
     ],
     [
      -1,
      -1,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      -1,
      -1,
      1,
      0
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      -1,
      -2,
      0,
      1
     ],
     [
      -1,
      -1,
      -1,
      0
     ],
     [
      -1,
      -2,
      -1,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      -1,
      1,
      -1
     ],
     [
      -1,
      1,
      -1,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      1,
      -1
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      -2,
      0,
      -1,
      1
     ],
     [
      0,
      -2,
      1,
      -1
     ],
     [
      -1,
      -1,
      0,
      -1
     ],
     [
      -1,
      -1,
      -1,
      0
     ],
     [
      -1,
      -2,
      0,
      -1
     ],
     [
      -2,
      -1,
      -1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      -1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      -1,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      -1,
      1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      -1,
      1,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      -1,
      -1,
      0,
      -1
     ],
     [
      -2,
      1,
      -1,
      1
     ],
     [
      -2,
      1,
      -1,
      0
     ],
     [
      -1,
      -1,
      -1,
      0
     ],
     [
      -2,
      0,
      -1,
      0
     ]
    ],
    "facekinds": [
     "ASYMMETRIC k=4:RIGID (non-smoothable)",
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": [
     [
      3,
      17,
      18,
      21
     ]
    ]
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      -1,
      -1,
      0,
      -1
     ],
     [
      -2,
      0,
      -1,
      1
     ],
     [
      -1,
      -1,
      -1,
      0
     ],
     [
      -2,
      -1,
      -1,
      1
     ],
     [
      -1,
      -1,
      -1,
      -1
     ],
     [
      -2,
      -1,
      -1,
      0
     ]
    ],
    "facekinds": [
     "ASYMMETRIC k=5:smoothable (1 comps)",
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": [
     [
      5,
      14,
      17,
      20,
      21
     ],
     [
      6,
      13,
      16,
      19,
      21
     ]
    ]
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      -1,
      1,
      1,
      -1
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      1,
      1,
      -2
     ],
     [
      -1,
      -1,
      0,
      2
     ],
     [
      -1,
      -1,
      -2,
      2
     ],
     [
      -1,
      -2,
      -1,
      2
     ],
     [
      -1,
      0,
      -1,
      2
     ]
    ],
    "facekinds": [
     "ASYMMETRIC k=5:smoothable (1 comps)",
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": [
     [
      9,
      13,
      16,
      18,
      21
     ],
     [
      10,
      15,
      16,
      19,
      21
     ],
     [
      11,
      13,
      14,
      18,
      20
     ],
     [
      12,
      14,
      15,
      19,
      20
     ]
    ]
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      0,
      -2,
      0,
      -1
     ],
     [
      -1,
      -1,
      0,
      -1
     ],
     [
      0,
      1,
      1,
      1
     ],
     [
      -1,
      2,
      1,
      1
     ],
     [
      0,
      -2,
      -1,
      0
     ],
     [
      -1,
      -1,
      -1,
      0
     ],
     [
      0,
      -3,
      -1,
      -1
     ],
     [
      -1,
      -2,
      -1,
      -1
     ],
     [
      -1,
      -4,
      -1,
      -2
     ],
     [
      -1,
      -1,
      1,
      -1
     ],
     [
      -1,
      -1,
      -1,
      1
     ],
     [
      -1,
      2,
      2,
      1
     ],
     [
      -1,
      2,
      1,
      2
     ],
     [
      -1,
      -4,
      -2,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (1 comps)"
    ],
    "asymmetric": []
   }
  ],
  "secs": 4267.3
 }
}

==> anc/output/both_sides_v23.json <==
{
 "polytopes-4d-23-vertices.parquet": {
  "n": 2450720,
  "both_sides_any": 84,
  "asymmetric_hits": 5,
  "hits": [
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      -1,
      1,
      -1,
      0
     ],
     [
      -1,
      -1,
      1,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      1,
      1,
      -2,
      -2
     ],
     [
      0,
      0,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      -2,
      1,
      1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      1,
      1,
      -1,
      -2
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      -1,
      -1,
      0,
      2
     ],
     [
      -1,
      -1,
      0,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      1,
      -1,
      1,
      -1
     ],
     [
      -1,
      1,
      -1,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      -1,
      1,
      -1
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      0,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      1,
      -1,
      -1,
      1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      -1,
      1,
      1,
      -1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      -1,
      1,
      0,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      0,
      1,
      1
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      -1,
      1,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      -1,
      -1,
      0,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      1,
      -1,
      -1,
      1
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      -1,
      -1,
      1,
      0
     ],
     [
      0,
      0,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      -1,
      1,
      1,
      -1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      1,
      -1,
      -1,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      0,
      -1,
      -1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      1,
      -1,
      -1,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      0,
      -1,
      1,
      -1
     ],
     [
      -1,
      0,
      1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      -1,
      -1,
      1,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      0
     ],
     [
      -1,
      -1,
      0,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      -1,
      1,
      -1,
      0
     ],
     [
      0,
      0,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      -1,
      -1,
      1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      -1,
      -1,
      1,
      0
     ],
     [
      -1,
      -1,
      0,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      0,
      0,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      0,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      1,
      -1,
      -1,
      1
     ],
     [
      -1,
      1,
      1,
      -1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      0,
      -1,
      -1,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      -1,
      1,
      -1,
      1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      -1,
      1,
      -1
     ],
     [
      -1,
      -1,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      0
     ],
     [
      -1,
      -1,
      0,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      0,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      -1,
      1,
      1,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      -1,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      1,
      1,
      -1
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      -1,
      -1,
      0,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      1,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      1,
      -1,
      -1,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      1,
      -1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      -1,
      1,
      0,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      -1,
      1,
      0,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      1,
      -1,
      -1,
      1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      1,
      -1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      -1,
      1,
      0,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      -1,
      1,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      1,
      1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      0,
      -1,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      1,
      1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      -1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      1,
      -2,
      -1,
      -1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      0,
      -1,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      1,
      1,
      -1,
      -2
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      1,
      0,
      -2,
      -1
     ],
     [
      0,
      0,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      1,
      1,
      -1,
      -2
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      0,
      0,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      0
     ],
     [
      -1,
      -2,
      1,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      -1,
      1,
      1,
      1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      1,
      -1,
      -1,
      -1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      1,
      -2,
      -1,
      -1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -2,
      1,
      1,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      0
     ],
     [
      -1,
      -2,
      1,
      1
     ],
     [
      -1,
      -1,
      0,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      -2,
      1,
      1,
      1
     ],
     [
      1,
      -1,
      -1,
      -1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      -2,
      1,
      1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      1,
      -1,
      -1,
      -1
     ],
     [
      -2,
      1,
      1,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      1,
      -2,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      -1,
      1,
      1,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      1,
      -1,
      -2,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      1,
      -1,
      -2
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      -1,
      1,
      -1,
      2
     ],
     [
      1,
      -1,
      1,
      -1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      -1,
      1,
      -1,
      1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      1,
      -1,
      1,
      -2
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      -1
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      1,
      -2,
      1,
      -2
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      -1,
      1,
      -1,
      2
     ],
     [
      1,
      -1,
      1,
      -1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      -1,
      1,
      -1,
      1
     ],
     [
      1,
      -1,
      1,
      -2
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      -1
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      -1,
      -1,
      0,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      -1,
      -1,
      2,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      1,
      1,
      -2,
      -1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      -1,
      -1,
      1,
      2
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      1,
      1,
      -1,
      -2
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      0,
      1,
      -1,
      -2
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      -2,
      1,
      1,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      2,
      -1,
      -1,
      -1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      1,
      -1,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      -2,
      1,
      1,
      1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      2,
      -1,
      -1,
      -1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      1,
      -1,
      -1,
      -1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      0,
      -1,
      -1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      -1,
      1,
      1,
      -1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      1,
      -1,
      -1,
      1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      1,
      -1,
      -2,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      -1,
      0,
      2,
      -1
     ],
     [
      -2,
      1,
      2,
      -1
     ],
     [
      0,
      -1,
      -1,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      0,
      -1,
      -1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      1,
      -1,
      -1,
      -1
     ],
     [
      0,
      -1,
      1,
      -1
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      0,
      -1,
      -1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      1,
      -1,
      -1,
      -1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      0,
      -1,
      -1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      1,
      -1,
      -1,
      -1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      1,
      -2,
      -1,
      -1
     ],
     [
      0,
      -1,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      -1,
      1,
      1,
      -1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      1,
      -1,
      -1,
      1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      1,
      -1,
      -2,
      1
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      0,
      -1,
      -1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      -1,
      1,
      -1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      1,
      -1,
      1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      1,
      -1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      -1,
      0,
      -1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      1,
      1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      1,
      -1,
      -1,
      -1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      0,
      -1,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      -1,
      1,
      1,
      -1
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      1,
      1,
      -2
     ],
     [
      -1,
      -1,
      -1,
      1
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      -1,
      -1,
      2
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      -1,
      1,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      -1,
      1,
      1,
      1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      1,
      -1,
      -1,
      -1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -2,
      1,
      1,
      1
     ],
     [
      0,
      -1,
      -1,
      -1
     ],
     [
      -1,
      -1,
      0,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      -1,
      1,
      -1,
      2
     ],
     [
      1,
      -1,
      1,
      -1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      -1,
      1,
      -1,
      1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      1,
      -1,
      1,
      -2
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      -1
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      1,
      -2,
      1,
      -2
     ],
     [
      0,
      -1,
      1,
      -2
     ],
     [
      -1,
      0,
      -1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      -1,
      1,
      1,
      1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      1,
      -1,
      -1,
      -1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      -1,
      -1
     ],
     [
      -2,
      1,
      1,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -2,
      1,
      1,
      1
     ],
     [
      1,
      -1,
      -1,
      -1
     ],
     [
      -2,
      1,
      0,
      1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      -2,
      1,
      1,
      0
     ],
     [
      0,
      -1,
      -1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      1,
      1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      1,
      -1,
      -1,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      1,
      -2,
      -1,
      -1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      0,
      -1,
      -1,
      -1
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      -2,
      1,
      1,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -2,
      1,
      1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      -1,
      1,
      -1,
      1
     ],
     [
      0,
      -1,
      1,
      -1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      -2,
      1,
      0,
      1
     ]
    ],
    "facekinds": [
     "ASYMMETRIC k=5:smoothable (1 comps)",
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": [
     [
      17,
      19,
      20,
      21,
      22
     ]
    ]
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      1,
      1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      -1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      1,
      -2,
      -1,
      -1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      0,
      -1,
      -1,
      -1
     ],
     [
      -1,
      0,
      -1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      -2,
      1,
      0,
      1
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "ASYMMETRIC k=5:smoothable (1 comps)",
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": [
     [
      15,
      17,
      20,
      21,
      22
     ]
    ]
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      -2,
      1,
      1,
      0
     ]
    ],
    "facekinds": [
     "ASYMMETRIC k=5:smoothable (1 comps)",
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": [
     [
      15,
      16,
      19,
      21,
      22
     ]
    ]
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      -1,
      1,
      1,
      -1
     ],
     [
      -1,
      1,
      2,
      -1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      0,
      -1,
      -2,
      1
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      -1,
      0,
      1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      -1,
      0
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      -1,
      1,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      1,
      1,
      -1
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      -1,
      1,
      -1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      -1,
      1,
      -1,
      1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      -1,
      1,
      -1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      -1,
      0,
      -1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      1,
      -1
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      -1,
      -1,
      -1,
      0
     ],
     [
      -1,
      -1,
      0,
      -1
     ],
     [
      -1,
      -1,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      0
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      -1,
      -1
     ],
     [
      -1,
      0,
      -1,
      -1
     ],
     [
      -1,
      -1,
      -1,
      0
     ],
     [
      -1,
      -1,
      0,
      -1
     ],
     [
      -1,
      -1,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      -1,
      -1,
      1,
      0
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      -1,
      -1,
      -1,
      1
     ],
     [
      -1,
      -2,
      0,
      1
     ],
     [
      -1,
      -1,
      -1,
      0
     ],
     [
      -1,
      -2,
      -1,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      1,
      -1
     ],
     [
      1,
      -1,
      -1,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      1,
      -1,
      -2,
      1
     ],
     [
      -2,
      1,
      1,
      -1
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      1,
      -2,
      -2,
      1
     ],
     [
      0,
      -1,
      -2,
      1
     ]
    ],
    "facekinds": [
     "ASYMMETRIC k=5:smoothable (1 comps)",
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": [
     [
      12,
      17,
      18,
      20,
      22
     ],
     [
      15,
      19,
      20,
      21,
      22
     ]
    ]
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      -1,
      1,
      1,
      -1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      -2,
      1,
      0,
      -1
     ],
     [
      -1,
      -1,
      -1,
      0
     ],
     [
      -2,
      0,
      0,
      -1
     ],
     [
      -2,
      0,
      -1,
      0
     ],
     [
      -1,
      -1,
      -2,
      1
     ],
     [
      -2,
      1,
      1,
      -2
     ]
    ],
    "facekinds": [
     "ASYMMETRIC k=5:smoothable (1 comps)",
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": [
     [
      8,
      14,
      17,
      20,
      21
     ],
     [
      7,
      13,
      18,
      19,
      22
     ]
    ]
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      -1,
      -1,
      1,
      0
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      -1,
      0,
      -1,
      -1
     ],
     [
      -1,
      -1,
      0,
      -1
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      -1,
      -1,
      -1,
      0
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      -1,
      1,
      -1,
      0
     ],
     [
      -1,
      1,
      -1,
      -1
     ],
     [
      -1,
      -1,
      1,
      -1
     ],
     [
      -1,
      -1,
      -1,
      1
     ],
     [
      -1,
      1,
      1,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   }
  ],
  "secs": 2044.2
 }
}

==> anc/output/both_sides_v24.json <==
{
 "polytopes-4d-24-vertices.parquet": {
  "n": 898929,
  "both_sides_any": 98,
  "asymmetric_hits": 9,
  "hits": [
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      0,
      -1,
      1,
      -1
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      -2,
      -1,
      1,
      1
     ],
     [
      -1,
      -2,
      1,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      1,
      0,
      -1,
      1
     ],
     [
      -1,
      1,
      1,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      1,
      -1,
      -1,
      1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      2,
      -1,
      -2,
      1
     ],
     [
      0,
      -1,
      1,
      -1
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      -1,
      2,
      0
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      1,
      1,
      -2,
      -1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      -1,
      -1,
      1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      1,
      1,
      -1,
      -2
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      -1,
      -1,
      0,
      2
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      0,
      0,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -2,
      1,
      0,
      1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      2,
      -1,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      -2,
      1,
      1,
      0
     ],
     [
      1,
      -1,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      -1,
      1,
      1,
      1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      1,
      -1,
      -1,
      -1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      -1,
      -1
     ],
     [
      -2,
      1,
      1,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      2,
      -1,
      -1,
      -1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      -2,
      1,
      1,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -2,
      1,
      0,
      1
     ],
     [
      1,
      -1,
      -1,
      -1
     ],
     [
      -2,
      0,
      1,
      1
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      0,
      -1,
      0,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      1,
      -1,
      -1,
      1
     ],
     [
      -1,
      1,
      1,
      -1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      -1,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      -1,
      1,
      -1,
      0
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      -1,
      -1,
      1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      -1,
      1,
      -1,
      0
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      0
     ],
     [
      -1,
      -2,
      1,
      1
     ]
    ],
    "facekinds": [
     "ASYMMETRIC k=5:smoothable (1 comps)",
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": [
     [
      19,
      20,
      21,
      22,
      23
     ]
    ]
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      -1,
      1,
      -1,
      0
     ],
     [
      -1,
      -1,
      1,
      0
     ],
     [
      -1,
      -1,
      0,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      1,
      1,
      -1,
      -2
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      -1,
      -1,
      0,
      0
     ],
     [
      1,
      1,
      -2,
      -2
     ],
     [
      1,
      0,
      -1,
      -2
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      -1,
      -1,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      1,
      1,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      -1,
      1,
      1,
      -2
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      -1,
      1
     ]
    ],
    "facekinds": [
     "ASYMMETRIC k=5:smoothable (1 comps)",
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": [
     [
      18,
      20,
      21,
      22,
      23
     ]
    ]
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      0
     ],
     [
      -1,
      -2,
      1,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      -1,
      1,
      -1,
      0
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      0,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      1,
      1,
      -2,
      -1
     ],
     [
      -1,
      -1,
      1,
      0
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      1,
      1,
      -2,
      -2
     ],
     [
      0,
      -1,
      0,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      -1,
      1,
      -1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      1,
      -1,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      -1,
      1,
      -1,
      0
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      -1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      0
     ],
     [
      -1,
      -2,
      1,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      1,
      -1,
      -1,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      1,
      1,
      -1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      -1,
      0,
      0,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      -1,
      -1,
      2,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      1,
      1,
      -2,
      -1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      -1,
      -1,
      1,
      0
     ],
     [
      0,
      1,
      -2,
      -1
     ],
     [
      1,
      0,
      -2,
      -1
     ],
     [
      0,
      0,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      -1,
      -1,
      1,
      0
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      1,
      0,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      -1,
      -1,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      -1,
      1,
      1,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      -1,
      1,
      -1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      -1,
      1,
      -1,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      -1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      0,
      0,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      2,
      -1,
      -1,
      -1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      -2,
      1,
      1,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -2,
      0,
      1,
      1
     ],
     [
      1,
      -1,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      -1,
      1,
      1,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      0,
      -1,
      -1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      -1,
      1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      -1,
      1,
      -1
     ],
     [
      -1,
      -1,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      0,
      -2,
      1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      -2,
      0,
      1,
      1
     ],
     [
      0,
      1,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      1,
      1,
      -1,
      -2
     ],
     [
      -1,
      -1,
      0,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      1,
      -1,
      -1,
      -1
     ],
     [
      -2,
      1,
      1,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      1,
      1,
      -1,
      -2
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      0,
      0,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      -1,
      1,
      1,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      1,
      -1,
      -1,
      1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      1,
      -1,
      -2,
      1
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      0,
      -1,
      -1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      -1,
      -1,
      2,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      1,
      1,
      -2,
      -1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      0,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      -1,
      -1,
      1,
      2
     ],
     [
      1,
      1,
      -1,
      -2
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      -1,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      -1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      -2,
      1,
      1,
      1
     ],
     [
      2,
      0,
      -1,
      -1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -2,
      0,
      1,
      1
     ],
     [
      2,
      -1,
      -1,
      -1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      -1,
      1,
      0
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      1,
      -1,
      -1,
      -1
     ],
     [
      0,
      -1,
      0,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      -1
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      0,
      -1,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      1,
      -1
     ],
     [
      -1,
      1,
      -1,
      1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      0,
      -1,
      -1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      -1,
      -1,
      0,
      0
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      -1,
      -1,
      -1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      -1,
      1,
      -1
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      -1,
      -1,
      1,
      0
     ],
     [
      -1,
      -1,
      0,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      -1,
      -1,
      1,
      0
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      -1,
      -1,
      0,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      1,
      -1,
      1,
      -1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      -1,
      1,
      -1,
      2
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      1,
      -1,
      1,
      -2
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      1,
      -1,
      1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      1,
      -1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      -1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      -1,
      1,
      -1,
      2
     ],
     [
      1,
      -1,
      1,
      -1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      -1,
      1,
      -1,
      1
     ],
     [
      1,
      -1,
      1,
      -2
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      1,
      -1
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      -1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      0,
      1,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      0,
      -1,
      -1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      -1,
      1,
      1,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      1,
      -1,
      -1,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      1,
      -1,
      -2,
      1
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      0,
      -1,
      -1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      -1,
      -1,
      0,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      1,
      1,
      -1,
      -2
     ],
     [
      -1,
      -1,
      1,
      2
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      -1,
      -1,
      0,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      -1,
      1,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      0,
      -2,
      1,
      1
     ],
     [
      -1,
      -1,
      1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      1,
      -1,
      -1,
      1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      -1,
      -1,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      -2
     ],
     [
      0,
      0,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      0,
      0,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      1,
      -1,
      -1,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      -1
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      -1,
      1,
      -1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      -1,
      -1,
      1,
      0
     ],
     [
      -1,
      1,
      0,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      -1,
      -1,
      1,
      0
     ],
     [
      0,
      0,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      -1,
      -1,
      2,
      1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      1,
      1,
      -2,
      -1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      0
     ],
     [
      1,
      1,
      -2,
      -2
     ],
     [
      0,
      0,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      -1,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      -1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      -1,
      1,
      -1,
      0
     ],
     [
      -1,
      1,
      0,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      1,
      -1,
      -1,
      1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      -1,
      1,
      1,
      -1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      -1,
      0,
      1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      1,
      -1
     ],
     [
      -1,
      1,
      -1,
      1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      -1,
      0,
      -1,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      -1,
      -1,
      2,
      1
     ],
     [
      1,
      1,
      -2,
      -1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      1,
      -2,
      -1
     ],
     [
      -1,
      -2,
      2,
      1
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      -1,
      -1,
      1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      -1,
      1
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      0,
      -1,
      -1,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      2,
      -1,
      -1,
      -1
     ],
     [
      -2,
      1,
      1,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      -2,
      1,
      0,
      1
     ],
     [
      2,
      -1,
      -1,
      -2
     ],
     [
      -2,
      0,
      1,
      1
     ],
     [
      1,
      -1,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      0,
      0,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      1,
      -1,
      -1,
      1
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      -1,
      -1,
      1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      -2,
      1,
      1,
      1
     ],
     [
      2,
      -1,
      -1,
      -1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -2,
      1,
      0,
      1
     ],
     [
      1,
      -1,
      -1,
      -1
     ],
     [
      0,
      0,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      -1,
      1,
      0,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      -1,
      1,
      -1,
      0
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      -1,
      -1,
      1,
      0
     ],
     [
      1,
      0,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      -1,
      -1,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      -1,
      1,
      1,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      -1,
      1,
      1,
      -2
     ],
     [
      0,
      -1,
      -1,
      2
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      1,
      1,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      -1,
      -1,
      1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      -1,
      1,
      1,
      -1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      1,
      -1,
      -1,
      1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      -2,
      1,
      1,
      -1
     ],
     [
      1,
      -2,
      -1,
      1
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      0,
      -1,
      -1,
      0
     ]
    ],
    "facekinds": [
     "ASYMMETRIC k=5:smoothable (1 comps)",
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": [
     [
      16,
      18,
      20,
      22,
      23
     ],
     [
      14,
      19,
      21,
      22,
      23
     ]
    ]
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      1,
      -2,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      -2,
      1,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      -1,
      1,
      -1
     ],
     [
      -1,
      0,
      1,
      0
     ]
    ],
    "facekinds": [
     "ASYMMETRIC k=5:smoothable (1 comps)",
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": [
     [
      15,
      19,
      20,
      22,
      23
     ],
     [
      14,
      16,
      17,
      18,
      21
     ]
    ]
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      1,
      -1,
      1,
      -1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      -1,
      1,
      -1,
      1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      0,
      -1,
      1,
      -1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      0,
      -1,
      -1,
      2
     ],
     [
      -1,
      1,
      1,
      -2
     ],
     [
      -1,
      1,
      1,
      -1
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      -1,
      -1,
      -1,
      1
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      -1,
      -1,
      2
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      0,
      -1,
      -1,
      -1
     ],
     [
      -1,
      1,
      1,
      1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      -1,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      -1,
      -1
     ],
     [
      -1,
      -1,
      0,
      -1
     ],
     [
      -1,
      -1,
      -1,
      0
     ],
     [
      -1,
      -1,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      -1,
      -1,
      1,
      0
     ],
     [
      -1,
      1,
      -1,
      0
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      -1,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      -1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      -1,
      1,
      -1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      1,
      -1,
      1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      -1
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      -2,
      1,
      -1,
      1
     ],
     [
      -1,
      0,
      -1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      -1,
      1,
      1,
      1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      1,
      -1,
      -1,
      -1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      0,
      -1,
      -1,
      -1
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      -1,
      0,
      1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      1,
      -1,
      -1,
      1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      -1,
      1,
      1,
      -1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      -2,
      1,
      1,
      0
     ]
    ],
    "facekinds": [
     "ASYMMETRIC k=5:smoothable (1 comps)",
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": [
     [
      19,
      20,
      21,
      22,
      23
     ]
    ]
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      1,
      -1,
      -1,
      -1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      -2,
      1,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      -2,
      1,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      1,
      -1,
      -1,
      -1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      -2,
      1,
      0,
      1
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "ASYMMETRIC k=5:smoothable (1 comps)",
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": [
     [
      15,
      18,
      19,
      22,
      23
     ]
    ]
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      -1,
      1,
      -1,
      1
     ],
     [
      0,
      -1,
      1,
      -1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      -1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      1,
      1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      1,
      -1,
      -1,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      0,
      -1,
      -1,
      -1
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "ASYMMETRIC k=5:smoothable (1 comps)",
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": [
     [
      15,
      16,
      21,
      22,
      23
     ]
    ]
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      -1,
      1,
      -1,
      0
     ],
     [
      -1,
      1,
      -1,
      -1
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      -1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      1,
      -1,
      -1,
      1
     ],
     [
      -1,
      1,
      1,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      -2,
      1,
      1,
      -1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      -2,
      1,
      0,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      1,
      1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      1,
      -1,
      -1,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      1,
      -2,
      -1,
      -1
     ],
     [
      -2,
      1,
      1,
      1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      0,
      -1,
      -1,
      -1
     ],
     [
      -2,
      1,
      0,
      1
     ],
     [
      -1,
      0,
      -1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      0
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      -1,
      -2,
      0,
      1
     ],
     [
      -2,
      -1,
      1,
      0
     ],
     [
      -2,
      -2,
      1,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      -1,
      1,
      -1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      1,
      -1,
      1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      -1,
      1,
      -1,
      0
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      1,
      -1
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      1,
      -2,
      0,
      -1
     ],
     [
      -2,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      -1,
      -1
     ],
     [
      -1,
      0,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "ASYMMETRIC k=5:smoothable (1 comps)",
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": [
     [
      17,
      18,
      20,
      22,
      23
     ],
     [
      16,
      19,
      21,
      22,
      23
     ]
    ]
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      1,
      -1
     ],
     [
      1,
      -1,
      -1,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      1,
      -1,
      -2,
      1
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      -1,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      -2,
      1
     ],
     [
      -1,
      -1,
      0,
      -1
     ],
     [
      -1,
      -1,
      -1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      1,
      -1,
      0
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      -1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      1,
      -1
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      0,
      -1,
      -2,
      1
     ],
     [
      -2,
      1,
      0,
      -1
     ],
     [
      -1,
      -1,
      -1,
      0
     ],
     [
      -2,
      0,
      0,
      -1
     ],
     [
      -2,
      0,
      -1,
      0
     ],
     [
      -2,
      1,
      1,
      -2
     ],
     [
      -1,
      -1,
      -2,
      1
     ]
    ],
    "facekinds": [
     "ASYMMETRIC k=5:smoothable (1 comps)",
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": [
     [
      7,
      16,
      19,
      20,
      22
     ]
    ]
   }
  ],
  "secs": 897.3
 }
}

==> anc/output/both_sides_v25.json <==
{
 "polytopes-4d-25-vertices.parquet": {
  "n": 284696,
  "both_sides_any": 85,
  "asymmetric_hits": 6,
  "hits": [
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      -1,
      1,
      1,
      -1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      1,
      -1,
      -1,
      1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      1,
      -2,
      -1,
      1
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      1,
      -1,
      -2,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      1,
      -1,
      -1,
      1
     ],
     [
      -2,
      0,
      1,
      1
     ],
     [
      0,
      1,
      1,
      0
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      1,
      -1,
      0,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      -1,
      -1,
      1,
      2
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      1,
      1,
      -1,
      -2
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      0,
      1,
      -1,
      -2
     ],
     [
      1,
      0,
      -1,
      -2
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      -1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      -2,
      1,
      1,
      0
     ],
     [
      -1,
      1,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      -1,
      1,
      1,
      -1
     ],
     [
      1,
      -1,
      -1,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      -1,
      -1,
      0,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      -1
     ],
     [
      -2,
      1,
      1,
      1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      -2,
      1,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      -2,
      1,
      0,
      1
     ],
     [
      1,
      -2,
      -1,
      -1
     ],
     [
      -3,
      2,
      1,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      -1,
      1,
      -1,
      0
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      -1,
      -1,
      1,
      0
     ],
     [
      -1,
      -1,
      0,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      -1,
      -1,
      1,
      0
     ],
     [
      -1,
      1,
      -1,
      0
     ],
     [
      -1,
      -2,
      1,
      1
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      -1
     ]
    ],
    "facekinds": [
     "ASYMMETRIC k=5:smoothable (1 comps)",
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": [
     [
      20,
      21,
      22,
      23,
      24
     ]
    ]
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -2,
      1,
      1,
      1
     ],
     [
      1,
      -1,
      -1,
      -1
     ],
     [
      -2,
      1,
      0,
      1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      -2,
      1,
      1,
      0
     ],
     [
      0,
      -1,
      -1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      -2,
      0,
      1,
      1
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      -1,
      1,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      -2,
      1,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      2,
      -1,
      -1,
      -1
     ],
     [
      1,
      -1,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      -1,
      -1,
      1,
      2
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      1,
      1,
      -1,
      -2
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      0,
      1,
      -1,
      -2
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      -1,
      1,
      -1,
      0
     ],
     [
      -1,
      -1,
      1,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      1,
      0,
      -2,
      -1
     ],
     [
      0,
      0,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      1,
      -1,
      -1,
      1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      -1,
      1,
      1,
      -1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      -1,
      1,
      0,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      -1,
      1,
      -1
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      0
     ],
     [
      -1,
      -1,
      0,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      0,
      1,
      1
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      0
     ],
     [
      -1,
      -2,
      1,
      1
     ],
     [
      -1,
      -1,
      0,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      1,
      -1,
      -2
     ],
     [
      -1,
      -1,
      1,
      2
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      -1,
      -1,
      0,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      -2,
      1,
      1,
      1
     ],
     [
      2,
      0,
      -1,
      -1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -2,
      0,
      1,
      1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      2,
      -1,
      -1,
      -1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      1,
      -1,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      -2,
      1,
      1
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      -1,
      1,
      -1,
      0
     ],
     [
      -1,
      -1,
      1,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      1,
      -1,
      -1,
      -1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      -2,
      1,
      1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -2,
      -1
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      0,
      -1,
      -1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      -1,
      -1,
      1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      1,
      -1,
      -1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      -1,
      -1,
      0,
      2
     ],
     [
      -1,
      -1,
      1,
      0
     ],
     [
      -1,
      -1,
      0,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      -2,
      1,
      1,
      1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      2,
      -1,
      -1,
      -1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      1,
      -1,
      -1,
      -1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      0,
      -1,
      -1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      0,
      -2,
      1,
      1
     ],
     [
      -1,
      -1,
      1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      -1,
      -1,
      1,
      0
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      0,
      -1,
      -1,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      0,
      1,
      -1,
      -2
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      -1,
      -1,
      1,
      2
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      1,
      1,
      -1,
      -2
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -2,
      -1,
      1,
      2
     ],
     [
      1,
      1,
      -2,
      -2
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      1,
      0,
      -1,
      -2
     ],
     [
      0,
      0,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      -1,
      1,
      1,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      1,
      -1,
      -1,
      1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      1,
      -1,
      -2,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      1,
      -1,
      -1,
      1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      1,
      1,
      -1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      0,
      -1,
      -1,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      -1,
      -1,
      1,
      2
     ],
     [
      1,
      1,
      -1,
      -2
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      1,
      1,
      -2,
      -2
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      0,
      -1,
      -1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      -2,
      1,
      1,
      1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      2,
      -1,
      -1,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      1,
      -1,
      -1,
      -1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      0,
      -1,
      -1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      -1,
      1,
      1,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      1,
      -1,
      -2,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      -1,
      1,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -2,
      1,
      1,
      1
     ],
     [
      1,
      -1,
      -1,
      -1
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      -2,
      1,
      1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      -2,
      0,
      1,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      -1,
      -1,
      1,
      0
     ],
     [
      -1,
      -1,
      0,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      1,
      -1,
      -1,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      1,
      -1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      -1,
      2
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      -1,
      1,
      1,
      -2
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      1,
      -1,
      -1,
      1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      -1,
      1,
      1,
      -1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      -1,
      1,
      0,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      -1,
      1,
      1,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      -1,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      -1
     ],
     [
      -2,
      1,
      1,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      1,
      1,
      -1,
      -2
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      0,
      0,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      0
     ],
     [
      -1,
      -2,
      1,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      -1,
      1,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      1,
      1,
      -1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      -1,
      -1,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      0,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      -1,
      -1,
      1,
      0
     ],
     [
      -1,
      -1,
      0,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      -1,
      -1,
      2,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      1,
      1,
      -2,
      -1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      1,
      -1,
      1,
      -1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      -1,
      1,
      -1,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      1,
      -1
     ],
     [
      0,
      -1,
      0,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      0
     ],
     [
      -1,
      -1,
      0,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      -1
     ],
     [
      -1,
      1,
      -1,
      1
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      -2,
      1,
      0,
      1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      -1,
      0
     ]
    ],
    "facekinds": [
     "ASYMMETRIC k=5:smoothable (1 comps)",
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": [
     [
      20,
      21,
      22,
      23,
      24
     ]
    ]
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      0,
      1,
      -1,
      -2
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      -1,
      1,
      -1,
      -1
     ],
     [
      -1,
      1,
      -1,
      -2
     ]
    ],
    "facekinds": [
     "ASYMMETRIC k=5:smoothable (1 comps)",
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": [
     [
      17,
      18,
      22,
      23,
      24
     ]
    ]
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      1,
      -1,
      -1,
      1
     ],
     [
      -1,
      1,
      1,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      -2,
      1,
      1,
      -1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      -1
     ]
    ],
    "facekinds": [
     "ASYMMETRIC k=5:smoothable (1 comps)",
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": [
     [
      18,
      20,
      22,
      23,
      24
     ]
    ]
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      1,
      -1,
      -1,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      1,
      -1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      1,
      -1,
      -1,
      -1
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      0,
      -1,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      1,
      -1
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      1,
      -1,
      -1,
      -1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      0,
      -1,
      -1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      -1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      0,
      -1,
      -1,
      -1
     ],
     [
      1,
      -2,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      -1,
      1,
      -1,
      1
     ],
     [
      0,
      -1,
      1,
      -1
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      0,
      -1,
      -1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      1,
      -1,
      -1,
      -1
     ],
     [
      0,
      -1,
      -1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      1,
      -1,
      -1,
      -1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      -2,
      1,
      1,
      0
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      -2,
      1,
      0,
      1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      -1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      -1,
      -1,
      1,
      0
     ],
     [
      -1,
      1,
      -1,
      0
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      -1,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      -1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      1,
      -1,
      -1,
      -1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -2,
      1,
      1,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      -2,
      1,
      0,
      1
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      1,
      -1,
      -1,
      -1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -2,
      1,
      1,
      1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      -2,
      1,
      0,
      1
     ],
     [
      -2,
      1,
      1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      -2,
      1,
      0,
      1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      -2,
      1,
      1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      -1,
      1,
      -1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      1,
      -1,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      1,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -2,
      1,
      -1,
      1
     ],
     [
      0,
      -1,
      1,
      -1
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      1,
      -2,
      1,
      -1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      1,
      -2,
      0,
      -1
     ]
    ],
    "facekinds": [
     "ASYMMETRIC k=5:smoothable (1 comps)",
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": [
     [
      14,
      17,
      18,
      22,
      23
     ]
    ]
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      -1,
      1,
      -1,
      0
     ],
     [
      -1,
      -1,
      1,
      0
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      -1,
      -1,
      0,
      -1
     ],
     [
      -1,
      -1,
      -1,
      0
     ],
     [
      -1,
      1,
      -1,
      -2
     ],
     [
      -1,
      1,
      -2,
      -1
     ]
    ],
    "facekinds": [
     "ASYMMETRIC k=5:smoothable (1 comps)",
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": [
     [
      16,
      18,
      20,
      23,
      24
     ],
     [
      13,
      19,
      20,
      21,
      23
     ],
     [
      14,
      17,
      18,
      22,
      24
     ],
     [
      15,
      17,
      19,
      21,
      22
     ]
    ]
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      1,
      1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      1,
      -1,
      -1,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      -2,
      1,
      1,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      1,
      -2,
      -1,
      -1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      -2,
      1,
      0,
      1
     ],
     [
      0,
      -1,
      -1,
      -1
     ],
     [
      -1,
      0,
      -1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      1,
      -1,
      -1,
      -1
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      -1,
      -1,
      0,
      0
     ],
     [
      0,
      -1,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      -1,
      1,
      -1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      1,
      -1,
      1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      1,
      -1
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      -1,
      1,
      1,
      1
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      1,
      -1,
      -1,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      0,
      -1,
      -1,
      -1
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      -1,
      1,
      -1,
      0
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      -1,
      1,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      -1,
      1
     ],
     [
      0,
      -1,
      1,
      -1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      -1,
      1,
      1,
      -1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      1,
      -1,
      -1,
      1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      -1,
      -1,
      0,
      0
     ],
     [
      -1,
      -1,
      1,
      0
     ],
     [
      -1,
      -1,
      0,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      -1,
      1,
      -1,
      0
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      -1,
      0,
      0
     ],
     [
      -1,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      -1,
      1,
      -1,
      -1
     ],
     [
      -1,
      1,
      0,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      0,
      -1,
      -1,
      -1
     ],
     [
      -1,
      1,
      1,
      1
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      -1,
      -1,
      0,
      0
     ],
     [
      -1,
      -1,
      0,
      -1
     ],
     [
      -1,
      -1,
      -1,
      0
     ],
     [
      -1,
      0,
      -1,
      -1
     ],
     [
      -1,
      -1,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      -1,
      1,
      -1,
      1
     ],
     [
      -1,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      -1,
      1,
      -1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      -1,
      0,
      -1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      -1,
      1
     ],
     [
      0,
      -1,
      1,
      -1
     ],
     [
      -1,
      -1,
      1,
      0
     ],
     [
      -1,
      1,
      -1,
      0
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      -1,
      1,
      -2,
      1
     ],
     [
      0,
      -2,
      1,
      -1
     ],
     [
      -1,
      -1,
      0,
      -1
     ],
     [
      -2,
      0,
      -1,
      1
     ],
     [
      -2,
      0,
      -1,
      0
     ],
     [
      -2,
      -1,
      0,
      0
     ],
     [
      -1,
      -2,
      1,
      -1
     ],
     [
      -2,
      1,
      -2,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      -1,
      1,
      -1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      1,
      -1,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      -1,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      -1
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      -1,
      -1,
      0,
      0
     ],
     [
      -1,
      -1,
      -1,
      0
     ],
     [
      0,
      -1,
      -1,
      -1
     ],
     [
      -1,
      0,
      -1,
      -1
     ],
     [
      -1,
      -1,
      0,
      -1
     ],
     [
      -1,
      -1,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      1,
      -1
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      -1,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      -1,
      -1,
      -1,
      0
     ],
     [
      -2,
      1,
      0,
      -1
     ],
     [
      -2,
      1,
      -1,
      0
     ],
     [
      -1,
      -1,
      0,
      -1
     ],
     [
      -2,
      0,
      -1,
      0
     ],
     [
      -2,
      0,
      0,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   }
  ],
  "secs": 331.9
 }
}

==> anc/output/both_sides_v26.json <==
{
 "polytopes-4d-26-vertices.parquet": {
  "n": 78468,
  "both_sides_any": 64,
  "asymmetric_hits": 10,
  "hits": [
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      -1,
      -1,
      1,
      0
     ],
     [
      1,
      1,
      -2,
      -1
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      -1,
      1,
      -1,
      0
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      1,
      1,
      -1,
      -2
     ],
     [
      1,
      -1,
      -1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      2,
      -1,
      -1,
      -1
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      -2,
      1,
      1,
      1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -2,
      1,
      0,
      1
     ],
     [
      1,
      -1,
      -1,
      -1
     ],
     [
      -2,
      0,
      1,
      1
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      0,
      -1,
      0,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      1,
      -1,
      -1,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      1,
      1,
      -1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      -1,
      1,
      -1,
      0
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      -1,
      -1,
      1,
      0
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      -2,
      1,
      1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      -1,
      -1,
      2,
      0
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      -1,
      -1,
      1,
      0
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      -1,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      -1,
      1,
      -1,
      0
     ],
     [
      -1,
      -1,
      1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      -2,
      1,
      1,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      2,
      -1,
      -1,
      -1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      2,
      -1,
      -1,
      -2
     ],
     [
      2,
      -1,
      -2,
      -1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      0,
      -1,
      -1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      -1,
      1,
      -1,
      -1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      0,
      -2,
      1,
      1
     ],
     [
      -1,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      -1
     ]
    ],
    "facekinds": [
     "ASYMMETRIC k=5:smoothable (1 comps)",
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": [
     [
      16,
      21,
      22,
      24,
      25
     ],
     [
      19,
      20,
      23,
      24,
      25
     ]
    ]
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      -1,
      1,
      -1,
      2
     ],
     [
      1,
      -1,
      1,
      -1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      -1,
      1,
      -1,
      1
     ],
     [
      1,
      -1,
      1,
      -2
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      -1,
      2
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      1,
      -2
     ],
     [
      -1,
      -1,
      0,
      -1
     ],
     [
      -1,
      -1,
      1,
      -1
     ],
     [
      -1,
      -1,
      -1,
      1
     ],
     [
      -1,
      -1,
      1,
      0
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      -1,
      -1,
      -1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      -1,
      1,
      1,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      1,
      -1,
      -1,
      1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      1,
      -1,
      -2,
      1
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      0,
      -1,
      -1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      -2,
      1,
      1,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      2,
      -1,
      -1,
      -1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      2,
      0,
      -1,
      -1
     ],
     [
      -2,
      1,
      0,
      1
     ],
     [
      1,
      -1,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      1,
      1,
      -1,
      -2
     ],
     [
      -1,
      -1,
      1,
      2
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      -1,
      -1,
      0,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      2,
      -1,
      -1,
      -1
     ],
     [
      -2,
      1,
      1,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      -2,
      1,
      0,
      1
     ],
     [
      -2,
      0,
      1,
      1
     ],
     [
      2,
      -1,
      -1,
      -2
     ],
     [
      1,
      -1,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      0,
      0,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      -2,
      1,
      1,
      1
     ],
     [
      2,
      -1,
      -1,
      -1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -2,
      1,
      1,
      0
     ],
     [
      1,
      -1,
      -1,
      -1
     ],
     [
      0,
      0,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      -1,
      -1,
      2,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      1,
      1,
      -2,
      -1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      1,
      1,
      -2,
      -2
     ],
     [
      -1,
      -1,
      1,
      0
     ],
     [
      0,
      0,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      -1,
      -1,
      1,
      2
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      1,
      1,
      -1,
      -2
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      -1,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      -1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      0,
      1,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      -2,
      1,
      1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      -1,
      1,
      -1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      -1,
      2,
      1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      1,
      1,
      -2,
      -1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      -2,
      -1
     ],
     [
      -1,
      -2,
      2,
      1
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      -1,
      -1,
      1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      -1,
      1,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      1,
      0,
      -2,
      -1
     ],
     [
      -1,
      -1,
      2,
      1
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      -1,
      -1,
      1,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      -1,
      1,
      0,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      0
     ],
     [
      -1,
      -2,
      1,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      -1,
      -1,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      -1,
      1,
      1,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      -2,
      1,
      1,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      2,
      -1,
      -1,
      -1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      -2,
      0,
      1,
      1
     ],
     [
      2,
      -1,
      -2,
      -1
     ],
     [
      1,
      -1,
      -1,
      -1
     ],
     [
      2,
      -1,
      -1,
      -2
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      -1,
      -1,
      2,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      1,
      1,
      -2,
      -1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      -1,
      -1,
      1,
      0
     ],
     [
      0,
      1,
      -2,
      -1
     ],
     [
      1,
      0,
      -2,
      -1
     ],
     [
      0,
      0,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      -1,
      1,
      -1,
      0
     ],
     [
      -1,
      1,
      0,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      -2,
      1,
      1,
      1
     ],
     [
      2,
      0,
      -1,
      -1
     ],
     [
      2,
      -1,
      0,
      -1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -2,
      1,
      0,
      1
     ],
     [
      -2,
      0,
      1,
      1
     ],
     [
      2,
      -1,
      -1,
      -1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      -1,
      1,
      1,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      0,
      -1,
      -1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      -1,
      -1,
      1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      1,
      -1,
      -1,
      -1
     ],
     [
      -2,
      1,
      1,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      1,
      1,
      -1,
      -2
     ],
     [
      -1,
      -1,
      0,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      2,
      0,
      -1,
      -1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      -2,
      0,
      1,
      1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      1,
      1,
      -1,
      -2
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      -1,
      -1,
      0,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      2,
      -1,
      -1,
      -1
     ],
     [
      -2,
      1,
      1,
      1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -2,
      1,
      0,
      1
     ],
     [
      -2,
      1,
      1,
      0
     ],
     [
      2,
      -2,
      -1,
      -1
     ],
     [
      1,
      -1,
      -1,
      -1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      1,
      -2,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "ASYMMETRIC k=5:smoothable (1 comps)",
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": [
     [
      19,
      20,
      23,
      24,
      25
     ]
    ]
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      1,
      -1,
      1,
      -1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      1,
      -1,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      -2,
      1,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      -1
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      -1
     ]
    ],
    "facekinds": [
     "ASYMMETRIC k=5:smoothable (1 comps)",
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": [
     [
      20,
      22,
      23,
      24,
      25
     ]
    ]
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      -1,
      1,
      2
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      0,
      1,
      -1,
      -2
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      -1,
      1,
      -1,
      -1
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      -1,
      1,
      -1,
      -2
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      1,
      -1,
      1,
      -1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      -1,
      1,
      -1,
      1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      -1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -2,
      1,
      -1,
      1
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      1,
      -2,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      1,
      -2,
      1,
      -2
     ],
     [
      0,
      -1,
      1,
      -2
     ],
     [
      -1,
      0,
      -1,
      2
     ],
     [
      -2,
      1,
      -1,
      2
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      1,
      -1
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      1,
      -2,
      -1,
      0
     ],
     [
      1,
      -2,
      0,
      -1
     ],
     [
      0,
      -1,
      -2,
      1
     ],
     [
      0,
      -1,
      1,
      -2
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      1,
      -1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      -1,
      1,
      -1,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      1,
      -1
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      0,
      -1,
      -1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      0
     ],
     [
      -1,
      -1,
      0,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      -1,
      0
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      -1,
      1,
      -1,
      -1
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      -1,
      -1,
      1,
      0
     ],
     [
      -1,
      1,
      -1,
      0
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      -1,
      1,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      -1,
      1,
      -1,
      0
     ],
     [
      -1,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      -1,
      -1,
      0,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      1,
      1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      1,
      -1,
      -1,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      -1,
      -1
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "ASYMMETRIC k=5:smoothable (1 comps)",
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": [
     [
      15,
      16,
      20,
      21,
      23
     ]
    ]
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      -1,
      1,
      1,
      -1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      1,
      -1,
      -1,
      1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      1,
      -2,
      -1,
      1
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      1,
      -2,
      -1,
      0
     ],
     [
      1,
      -2,
      -2,
      1
     ],
     [
      0,
      -1,
      -2,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      -1
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      1,
      -2,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      1,
      -2,
      -1,
      0
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      1,
      -2,
      -1,
      -1
     ],
     [
      0,
      -1,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      1,
      -1,
      1,
      -1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      -1,
      1,
      -1,
      1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      -1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      -1,
      -1,
      0,
      0
     ],
     [
      0,
      -1,
      1,
      -2
     ],
     [
      -1,
      0,
      -1,
      2
     ],
     [
      -1,
      -1,
      0,
      -1
     ],
     [
      -1,
      -1,
      -1,
      1
     ],
     [
      -1,
      -1,
      -1,
      0
     ]
    ],
    "facekinds": [
     "ASYMMETRIC k=5:smoothable (1 comps)",
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": [
     [
      10,
      19,
      22,
      24,
      25
     ],
     [
      11,
      18,
      21,
      23,
      25
     ]
    ]
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      -1,
      1,
      -1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      1,
      -1,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      1,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      1,
      -2,
      1,
      -1
     ],
     [
      -2,
      1,
      -1,
      1
     ],
     [
      0,
      -1,
      1,
      -1
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      1,
      -2,
      0,
      -1
     ],
     [
      -2,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      -1,
      -1
     ],
     [
      -1,
      0,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      1,
      -1,
      0
     ],
     [
      -1,
      -1,
      1,
      0
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      -1,
      -1,
      0,
      -1
     ],
     [
      -1,
      -1,
      -1,
      0
     ],
     [
      -1,
      1,
      -2,
      -1
     ],
     [
      -1,
      1,
      -1,
      -2
     ]
    ],
    "facekinds": [
     "ASYMMETRIC k=5:smoothable (1 comps)",
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": [
     [
      16,
      17,
      20,
      24,
      25
     ],
     [
      13,
      18,
      20,
      22,
      25
     ],
     [
      14,
      17,
      19,
      23,
      24
     ],
     [
      15,
      18,
      19,
      22,
      23
     ]
    ]
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      1,
      -1,
      1,
      -1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      -1,
      1,
      -1,
      1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      -1
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      -1,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      -2,
      1
     ],
     [
      0,
      -1,
      -1,
      -1
     ],
     [
      -1,
      -1,
      -1,
      1
     ],
     [
      -1,
      -1,
      0,
      -1
     ],
     [
      -1,
      -1,
      -2,
      1
     ],
     [
      -1,
      -1,
      -1,
      -1
     ],
     [
      -1,
      -1,
      -2,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      2,
      -2,
      -1,
      -1
     ],
     [
      -1,
      1,
      1,
      1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      1,
      -1,
      -1,
      -1
     ],
     [
      -2,
      2,
      1,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      1,
      -2,
      -1,
      -1
     ],
     [
      -2,
      1,
      1,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      0,
      -1,
      -1,
      -1
     ],
     [
      -2,
      1,
      0,
      1
     ],
     [
      -1,
      0,
      -1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      0,
      -1,
      1,
      -1
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      -1,
      1,
      -1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      -1,
      1,
      -1,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      -1,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      0,
      -1,
      1,
      -1
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      -1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      -1,
      1,
      -1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      -1,
      1,
      -1,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      -1,
      1,
      -1,
      0
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      -2,
      1,
      -1,
      1
     ],
     [
      1,
      -2,
      1,
      -1
     ],
     [
      0,
      -1,
      1,
      -1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      1,
      -2,
      0,
      -1
     ],
     [
      -2,
      1,
      -1,
      0
     ],
     [
      -1,
      -1,
      -1,
      0
     ],
     [
      0,
      -2,
      0,
      -1
     ],
     [
      -2,
      0,
      -1,
      0
     ],
     [
      -1,
      -1,
      0,
      -1
     ]
    ],
    "facekinds": [
     "ASYMMETRIC k=5:smoothable (1 comps)",
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": [
     [
      2,
      15,
      17,
      24,
      25
     ],
     [
      3,
      14,
      16,
      22,
      23
     ]
    ]
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      -1
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      1,
      -2,
      0,
      -1
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      -1,
      -1,
      0,
      0
     ],
     [
      1,
      -2,
      -1,
      -1
     ],
     [
      0,
      -1,
      -1,
      -1
     ],
     [
      -1,
      -1,
      -1,
      0
     ],
     [
      0,
      -2,
      0,
      -1
     ],
     [
      0,
      -2,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      -1,
      1,
      1,
      -1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      1,
      -1,
      -1,
      1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      -1,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      -1,
      -1
     ],
     [
      0,
      -1,
      -1,
      -1
     ],
     [
      -1,
      -1,
      -1,
      0
     ],
     [
      -1,
      -1,
      0,
      -1
     ],
     [
      -1,
      -1,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "ASYMMETRIC k=5:smoothable (1 comps)",
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": [
     [
      6,
      15,
      18,
      20,
      24
     ],
     [
      7,
      14,
      19,
      20,
      23
     ]
    ]
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      -1,
      1,
      1,
      -1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      1,
      -1,
      -1,
      1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      1,
      -2,
      -1,
      1
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      -1,
      -1,
      0,
      0
     ],
     [
      0,
      -1,
      -2,
      1
     ],
     [
      1,
      -2,
      -2,
      1
     ],
     [
      0,
      -2,
      -1,
      1
     ],
     [
      -1,
      -1,
      -1,
      0
     ],
     [
      0,
      -2,
      -2,
      1
     ]
    ],
    "facekinds": [
     "ASYMMETRIC k=5:smoothable (1 comps)",
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": [
     [
      7,
      14,
      19,
      20,
      24
     ]
    ]
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      1,
      -1,
      1,
      -1
     ],
     [
      -1,
      1,
      -1,
      1
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      -1,
      1,
      -1,
      0
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      -2,
      1,
      -1,
      1
     ],
     [
      1,
      -2,
      1,
      -1
     ],
     [
      0,
      -1,
      1,
      -1
     ],
     [
      0,
      -2,
      1,
      -1
     ],
     [
      -2,
      0,
      -1,
      1
     ],
     [
      -1,
      -1,
      -1,
      0
     ],
     [
      -2,
      0,
      -1,
      0
     ],
     [
      0,
      -2,
      0,
      -1
     ],
     [
      -1,
      -1,
      0,
      -1
     ],
     [
      -1,
      -2,
      0,
      -1
     ],
     [
      -2,
      -1,
      -1,
      0
     ]
    ],
    "facekinds": [
     "ASYMMETRIC k=5:smoothable (1 comps)",
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": [
     [
      3,
      14,
      16,
      20,
      22
     ],
     [
      2,
      15,
      17,
      21,
      23
     ]
    ]
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      -1,
      1,
      -1,
      0
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      0
     ],
     [
      -1,
      1,
      -1,
      -1
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      -1,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      -1
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      -1,
      -1,
      0
     ],
     [
      -1,
      -1,
      -1,
      1
     ],
     [
      -1,
      -1,
      1,
      -1
     ],
     [
      -1,
      -1,
      0,
      -1
     ],
     [
      -1,
      -1,
      1,
      0
     ],
     [
      -1,
      -1,
      0,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      -1,
      1,
      1,
      1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      0,
      -1,
      -1,
      -1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      -1,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      -1,
      -1
     ],
     [
      -1,
      -1,
      -1,
      0
     ],
     [
      -1,
      -1,
      -1,
      -2
     ],
     [
      -1,
      -2,
      0,
      -1
     ],
     [
      -1,
      -2,
      -1,
      -1
     ],
     [
      -1,
      -2,
      -1,
      -2
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   }
  ],
  "secs": 115.3
 }
}

==> anc/output/both_sides_v27.json <==
{
 "polytopes-4d-27-vertices.parquet": {
  "n": 18417,
  "both_sides_any": 42,
  "asymmetric_hits": 6,
  "hits": [
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      0,
      0,
      1,
      1
     ],
     [
      1,
      1,
      -2,
      -1
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      -1,
      1,
      -1,
      0
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      0
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      1,
      1,
      -1,
      -2
     ],
     [
      1,
      -1,
      -1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      -1,
      1,
      1,
      -1
     ],
     [
      1,
      -1,
      -1,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      2,
      -1,
      -1,
      0
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      -1,
      -1,
      0,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      2,
      0,
      -1,
      -1
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      -1,
      -1,
      1,
      0
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      -1,
      1,
      -1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      -2,
      0,
      1,
      1
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      1,
      -1,
      1,
      -1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      -1,
      1,
      -1,
      1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      1,
      -2
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      -2,
      1,
      0,
      1
     ],
     [
      -2,
      1,
      -1,
      1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      -1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      -1,
      0,
      -2,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      0,
      1,
      1
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      -2,
      1,
      1,
      1
     ],
     [
      2,
      0,
      -1,
      -1
     ],
     [
      2,
      -1,
      0,
      -1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -2,
      1,
      0,
      1
     ],
     [
      -2,
      0,
      1,
      1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      2,
      -1,
      -1,
      -1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      1,
      -1,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      -1,
      1
     ],
     [
      0,
      -1,
      1,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      -1,
      -1,
      1,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      -2,
      1,
      1,
      1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      2,
      -1,
      -1,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      1,
      -1,
      -1,
      -1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      0,
      -1,
      -1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      -1,
      1,
      1,
      -1
     ],
     [
      2,
      -1,
      -1,
      0
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -2,
      1,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      1,
      -1,
      -1,
      1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      1,
      -1,
      -2,
      1
     ],
     [
      0,
      -1,
      -1,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      -2,
      0,
      1,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      1,
      -1,
      -1,
      1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      -1,
      1,
      1,
      -1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      -1,
      1,
      0,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      1,
      1,
      -1,
      -2
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      0,
      0,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      -1,
      -1,
      2,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      1,
      1,
      -2,
      -1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      2,
      -1,
      -1,
      -1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      -2,
      1,
      1,
      1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      2,
      -1,
      -1,
      -2
     ],
     [
      -3,
      1,
      1,
      2
     ],
     [
      -2,
      1,
      0,
      1
     ],
     [
      -2,
      0,
      1,
      1
     ],
     [
      1,
      -1,
      -1,
      -1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      1,
      -1,
      -1,
      -2
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      -2,
      0,
      1,
      1
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      0,
      -1,
      -1,
      0
     ]
    ],
    "facekinds": [
     "ASYMMETRIC k=5:smoothable (1 comps)",
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": [
     [
      22,
      23,
      24,
      25,
      26
     ]
    ]
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      1,
      -1,
      1,
      -1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      -1,
      1,
      -1,
      1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      1,
      -1,
      1,
      -2
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      -1,
      2
     ],
     [
      -2,
      1,
      -1,
      2
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      -2,
      1,
      -1,
      1
     ],
     [
      0,
      -1,
      1,
      -1
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      1,
      -2,
      0,
      -1
     ],
     [
      1,
      -2,
      1,
      -2
     ],
     [
      0,
      -1,
      1,
      -2
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      -1,
      1,
      1,
      -1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      1,
      -1,
      -1,
      1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      -2,
      1
     ],
     [
      0,
      -1,
      1,
      -1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      -2,
      1,
      1,
      -1
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -2,
      1,
      1,
      0
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      2,
      -1
     ],
     [
      -2,
      1,
      2,
      -1
     ],
     [
      -1,
      0,
      0,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      1,
      -1,
      -1,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      1,
      1,
      -1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      -1,
      -1,
      0,
      0
     ],
     [
      -1,
      -1,
      -1,
      0
     ],
     [
      0,
      -1,
      -1,
      -1
     ],
     [
      -1,
      0,
      -1,
      -1
     ],
     [
      -1,
      -1,
      0,
      -1
     ],
     [
      -1,
      -1,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "ASYMMETRIC k=5:smoothable (1 comps)",
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": [
     [
      7,
      8,
      18,
      19,
      23
     ],
     [
      4,
      9,
      18,
      20,
      24
     ],
     [
      5,
      10,
      19,
      21,
      25
     ],
     [
      12,
      13,
      20,
      21,
      22
     ]
    ]
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -2,
      -1,
      1,
      1
     ],
     [
      -1,
      -2,
      1,
      1
     ],
     [
      -1,
      -2,
      1,
      0
     ],
     [
      -2,
      -1,
      1,
      0
     ],
     [
      -1,
      -2,
      0,
      1
     ],
     [
      -2,
      -1,
      0,
      1
     ],
     [
      -2,
      -2,
      1,
      0
     ],
     [
      -2,
      -2,
      0,
      1
     ],
     [
      -3,
      -2,
      1,
      1
     ],
     [
      -2,
      -3,
      1,
      1
     ],
     [
      -3,
      -3,
      1,
      1
     ]
    ],
    "facekinds": [
     "ASYMMETRIC k=5:smoothable (1 comps)",
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": [
     [
      5,
      7,
      18,
      20,
      25
     ],
     [
      6,
      8,
      19,
      21,
      24
     ]
    ]
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      1,
      -1,
      -1,
      -1
     ],
     [
      0,
      -1,
      -1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      -1,
      1,
      -1,
      0
     ],
     [
      -1,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      -1,
      1,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -2,
      1,
      1,
      0
     ],
     [
      -2,
      0,
      1,
      1
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      1,
      -1,
      -1,
      -1
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      0,
      -1,
      -1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      1,
      -1,
      -1,
      -1
     ],
     [
      -2,
      1,
      1,
      1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      -2,
      1,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      -2,
      1,
      1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      2,
      -1,
      -1,
      -1
     ],
     [
      -2,
      0,
      1,
      1
     ],
     [
      -2,
      1,
      0,
      1
     ],
     [
      -1,
      1,
      -1,
      0
     ],
     [
      -1,
      -1,
      1,
      0
     ],
     [
      1,
      -1,
      -1,
      -1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      -1,
      -1,
      1,
      0
     ],
     [
      -1,
      -1,
      0,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      -2,
      1,
      1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      -1,
      -1,
      1,
      0
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      -1,
      -1,
      0,
      0
     ],
     [
      -1,
      -2,
      1,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      1,
      -1,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      1,
      -1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      1,
      -2,
      0,
      -1
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      1,
      -2,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      1,
      -2,
      -1,
      -1
     ],
     [
      0,
      -1,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      1,
      -1,
      -1,
      -1
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      1,
      -1
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      1,
      -2,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      1,
      -2,
      -1,
      0
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      1,
      -2,
      -1,
      -1
     ],
     [
      0,
      -1,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      -1,
      1,
      1,
      -1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      1,
      -1,
      -1,
      1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      1,
      -1,
      -2,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -2,
      1,
      2,
      -1
     ],
     [
      -2,
      1,
      1,
      -1
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      1,
      -2,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      -1,
      -1,
      0,
      0
     ],
     [
      1,
      -2,
      -2,
      1
     ],
     [
      -2,
      0,
      1,
      -1
     ],
     [
      -1,
      -1,
      0,
      -1
     ],
     [
      0,
      -2,
      -1,
      0
     ]
    ],
    "facekinds": [
     "ASYMMETRIC k=5:smoothable (1 comps)",
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": [
     [
      5,
      16,
      21,
      24,
      25
     ]
    ]
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      -1,
      1,
      1,
      -1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      1,
      -1,
      -1,
      1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      -2,
      1
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -2,
      1,
      1,
      -1
     ],
     [
      -1,
      0,
      2,
      -1
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      -2,
      1,
      2,
      -1
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      -1,
      -1,
      0,
      0
     ],
     [
      -2,
      0,
      2,
      -1
     ],
     [
      -1,
      -1,
      1,
      0
     ],
     [
      -2,
      0,
      1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      1,
      -1,
      -1,
      1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      -1,
      1,
      1,
      -1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      1,
      -2,
      -1,
      1
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      1,
      -2,
      -1,
      0
     ],
     [
      -2,
      1,
      1,
      -1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      -2,
      1,
      0,
      -1
     ],
     [
      0,
      -1,
      -1,
      -1
     ],
     [
      -1,
      0,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      0
     ],
     [
      -1,
      1,
      -1,
      0
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      -1,
      -1,
      -1,
      0
     ],
     [
      -1,
      1,
      -1,
      -2
     ],
     [
      -1,
      -1,
      0,
      -1
     ],
     [
      -1,
      1,
      -2,
      -1
     ]
    ],
    "facekinds": [
     "ASYMMETRIC k=5:smoothable (1 comps)",
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": [
     [
      15,
      19,
      21,
      24,
      26
     ],
     [
      16,
      18,
      21,
      24,
      25
     ],
     [
      17,
      19,
      20,
      23,
      26
     ],
     [
      14,
      18,
      20,
      23,
      25
     ]
    ]
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      1,
      1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      -1,
      -1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      -2,
      1,
      1,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      1,
      -2,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      -2,
      1,
      1,
      0
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      1,
      -2,
      -1,
      -1
     ],
     [
      0,
      -1,
      -1,
      -1
     ],
     [
      -1,
      0,
      0,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      1,
      -1,
      -1,
      -1
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      1,
      -1
     ],
     [
      1,
      -2,
      0,
      -1
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      -1,
      -1,
      0,
      0
     ],
     [
      1,
      -2,
      -1,
      -1
     ],
     [
      0,
      -1,
      -1,
      -1
     ],
     [
      -1,
      -1,
      -1,
      0
     ],
     [
      0,
      -2,
      0,
      -1
     ],
     [
      0,
      -2,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      1,
      -1,
      -1,
      1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      -1,
      1,
      1,
      -1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      -1,
      -1,
      0,
      0
     ],
     [
      0,
      -1,
      -1,
      -1
     ],
     [
      -1,
      0,
      -1,
      -1
     ],
     [
      -1,
      -1,
      -1,
      0
     ],
     [
      -1,
      -1,
      0,
      -1
     ],
     [
      -1,
      -1,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "ASYMMETRIC k=5:smoothable (1 comps)",
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": [
     [
      5,
      15,
      19,
      21,
      25
     ]
    ]
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      1,
      -1,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      -1
     ],
     [
      1,
      -2,
      0,
      -1
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      -1,
      -1,
      0,
      0
     ],
     [
      1,
      -2,
      -1,
      -1
     ],
     [
      0,
      -1,
      -1,
      -1
     ],
     [
      0,
      -2,
      0,
      -1
     ],
     [
      -1,
      -1,
      -1,
      0
     ],
     [
      0,
      -2,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      1,
      1,
      -1
     ],
     [
      -1,
      1,
      -1,
      1
     ],
     [
      0,
      -1,
      1,
      -1
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      -1,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      -1,
      -1
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      -1,
      1,
      -1,
      0
     ],
     [
      -1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      -1,
      -1
     ],
     [
      -1,
      0,
      1,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      -1,
      1,
      -1,
      0
     ],
     [
      -1,
      -1,
      1,
      0
     ],
     [
      -1,
      1,
      -1,
      -1
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      -1,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      -1,
      1,
      -1
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      -1,
      -1,
      0,
      -1
     ],
     [
      -1,
      -1,
      -1,
      1
     ],
     [
      -1,
      -1,
      -1,
      0
     ],
     [
      -1,
      -1,
      1,
      -1
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   }
  ],
  "secs": 38.7
 }
}

==> anc/output/both_sides_v28.json <==
{
 "polytopes-4d-28-vertices.parquet": {
  "n": 3781,
  "both_sides_any": 24,
  "asymmetric_hits": 3,
  "hits": [
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      0,
      -1,
      1,
      -1
     ],
     [
      -1,
      -2,
      1,
      1
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      -1,
      -1,
      -1,
      1
     ],
     [
      -1,
      -1,
      1,
      -1
     ],
     [
      -1,
      -2,
      0,
      1
     ],
     [
      -1,
      -2,
      1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      -1,
      1,
      -1
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      -1,
      -2,
      1,
      1
     ],
     [
      -2,
      -1,
      1,
      1
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      -2,
      -1,
      0,
      1
     ],
     [
      -1,
      -2,
      1,
      0
     ],
     [
      -2,
      -2,
      1,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      2,
      0,
      -1,
      -1
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      -1,
      -1,
      1,
      0
     ],
     [
      -1,
      1,
      -1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      1,
      1,
      -1,
      -2
     ],
     [
      -1,
      -1,
      1,
      2
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      -1,
      -1,
      0,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      2,
      -1,
      -1,
      0
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      2,
      -1,
      -1,
      -1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      -2,
      1,
      1,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -2,
      1,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -2,
      0,
      1,
      1
     ],
     [
      1,
      -1,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      -2,
      1,
      1,
      1
     ],
     [
      2,
      0,
      -1,
      -1
     ],
     [
      2,
      -1,
      0,
      -1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -2,
      1,
      0,
      1
     ],
     [
      -2,
      0,
      1,
      1
     ],
     [
      2,
      -1,
      -1,
      -1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      1,
      -1,
      -1,
      -1
     ],
     [
      -2,
      1,
      1,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      2,
      0,
      -1,
      -1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      -2,
      0,
      1,
      1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      1,
      1,
      -1,
      -2
     ],
     [
      -1,
      -1,
      0,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      1,
      -1,
      1,
      -1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      -1,
      1,
      -1,
      2
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      1,
      -1,
      1,
      -2
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      -1,
      1,
      -1,
      1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      -1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      1,
      -2,
      1,
      -2
     ],
     [
      -1,
      0,
      -1,
      2
     ],
     [
      0,
      -1,
      1,
      -2
     ],
     [
      -2,
      1,
      -1,
      2
     ],
     [
      -2,
      1,
      -1,
      1
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      1,
      -2,
      0,
      -1
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      -1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      1,
      -1
     ],
     [
      -1,
      -1,
      1,
      0
     ],
     [
      -1,
      1,
      -1,
      0
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      1,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      -1,
      1,
      -1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      1,
      -1,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      -1,
      1,
      -1
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      -1,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      -1,
      -1,
      0,
      0
     ],
     [
      0,
      -1,
      -1,
      -1
     ],
     [
      -1,
      0,
      -1,
      -1
     ],
     [
      -1,
      -1,
      0,
      -1
     ],
     [
      -1,
      -1,
      -1,
      0
     ],
     [
      -1,
      -1,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "ASYMMETRIC k=5:smoothable (1 comps)",
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": [
     [
      8,
      10,
      19,
      20,
      23
     ],
     [
      5,
      9,
      20,
      21,
      24
     ],
     [
      7,
      11,
      19,
      22,
      26
     ]
    ]
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      -1,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      0,
      -2,
      -1,
      1
     ],
     [
      0,
      -1,
      -2,
      1
     ],
     [
      -1,
      -1,
      -1,
      0
     ],
     [
      0,
      -2,
      -2,
      1
     ],
     [
      -1,
      -1,
      -2,
      1
     ],
     [
      -1,
      -2,
      -1,
      1
     ],
     [
      -1,
      -2,
      -2,
      1
     ]
    ],
    "facekinds": [
     "ASYMMETRIC k=5:smoothable (1 comps)",
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": [
     [
      6,
      8,
      20,
      22,
      25
     ],
     [
      7,
      9,
      19,
      21,
      26
     ]
    ]
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      -1,
      -1
     ],
     [
      0,
      0,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      2,
      -1,
      -1,
      -1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      -2,
      1,
      1,
      1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -2,
      1,
      0,
      1
     ],
     [
      -2,
      0,
      1,
      1
     ],
     [
      1,
      -1,
      -1,
      -1
     ],
     [
      -1,
      -1,
      1,
      0
     ],
     [
      -1,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      -2,
      1,
      1
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      -1,
      -1,
      1,
      0
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      -1,
      -2,
      1,
      1
     ],
     [
      -1,
      -1,
      0,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      1,
      -1,
      1,
      -1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      -1,
      1,
      -1,
      1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      0,
      -1,
      1,
      -1
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      1,
      -2,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      1,
      -2,
      -1,
      0
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      1,
      -2,
      -1,
      -1
     ],
     [
      0,
      -1,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      1,
      -1,
      1,
      -1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      -1,
      1,
      -1,
      2
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      1,
      -1,
      1,
      -2
     ],
     [
      -1,
      1,
      -1,
      1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      -1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      -1,
      2
     ],
     [
      0,
      -1,
      1,
      -2
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      -1,
      -1,
      0,
      0
     ],
     [
      -1,
      -1,
      -1,
      1
     ],
     [
      -1,
      -1,
      0,
      -1
     ],
     [
      -1,
      -1,
      -1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      -1,
      0
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      -1,
      -1,
      1,
      0
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      -1,
      1,
      -1
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      -1,
      -1,
      0,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      -1,
      1,
      1,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      1,
      -1,
      -1,
      1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      1,
      -1,
      -2,
      1
     ],
     [
      1,
      -2,
      -1,
      1
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      -1,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      -2,
      1
     ],
     [
      0,
      -2,
      -1,
      1
     ],
     [
      1,
      -2,
      -2,
      1
     ],
     [
      -1,
      -1,
      -1,
      0
     ],
     [
      0,
      -2,
      -2,
      1
     ]
    ],
    "facekinds": [
     "ASYMMETRIC k=5:smoothable (1 comps)",
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": [
     [
      9,
      10,
      21,
      22,
      26
     ]
    ]
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      1,
      -1,
      1,
      -1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      -1,
      1,
      -1,
      1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      -1
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      1,
      -1,
      1,
      -1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      -1,
      1,
      -1,
      1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      1,
      -1
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      1,
      -2,
      0,
      -1
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      -1,
      -1,
      0,
      0
     ],
     [
      1,
      -2,
      -1,
      -1
     ],
     [
      0,
      -1,
      -1,
      -1
     ],
     [
      -1,
      -1,
      -1,
      0
     ],
     [
      0,
      -2,
      0,
      -1
     ],
     [
      0,
      -2,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      -1,
      1,
      -1,
      0
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      -1,
      -1,
      1,
      0
     ],
     [
      -1,
      -1,
      1,
      -1
     ],
     [
      -1,
      -1,
      -1,
      1
     ],
     [
      -1,
      1,
      -1,
      -1
     ],
     [
      -1,
      -1,
      -1,
      0
     ],
     [
      -1,
      -1,
      0,
      -1
     ],
     [
      -1,
      0,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      -1,
      1,
      -1,
      0
     ],
     [
      -1,
      -1,
      1,
      0
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      -1,
      1,
      -1,
      -1
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      -1,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      -1
     ],
     [
      -1,
      -1,
      -1,
      0
     ],
     [
      -1,
      -1,
      1,
      -1
     ],
     [
      -1,
      -1,
      0,
      -1
     ],
     [
      -1,
      -1,
      -1,
      1
     ],
     [
      -1,
      -1,
      1,
      0
     ],
     [
      -1,
      -1,
      0,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   }
  ],
  "secs": 14.9
 }
}

==> anc/output/both_sides_v29.json <==
{
 "polytopes-4d-29-vertices.parquet": {
  "n": 647,
  "both_sides_any": 13,
  "asymmetric_hits": 3,
  "hits": [
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      -1,
      1,
      -1,
      0
     ],
     [
      -1,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      -1,
      1,
      -1,
      -1
     ],
     [
      -1,
      -1,
      1,
      -1
     ],
     [
      -1,
      -1,
      -1,
      1
     ],
     [
      -1,
      0,
      -1,
      -1
     ],
     [
      -1,
      -1,
      0,
      -1
     ],
     [
      -1,
      -1,
      -1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      0,
      2,
      -1,
      -1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      -2,
      1,
      1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      -1,
      1,
      -1,
      0
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      -1,
      0,
      0
     ],
     [
      -1,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      -1,
      -2,
      1,
      1
     ],
     [
      -1,
      2,
      -1,
      -1
     ],
     [
      -1,
      1,
      -1,
      -1
     ],
     [
      -1,
      1,
      0,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      -1,
      1,
      1,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      1,
      -1,
      -1,
      1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      1,
      -1,
      -2,
      1
     ],
     [
      1,
      -2,
      -1,
      1
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      1,
      -2,
      -1,
      0
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      1,
      -2,
      -2,
      1
     ],
     [
      0,
      -1,
      -2,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      -2,
      1,
      1,
      1
     ],
     [
      2,
      0,
      -1,
      -1
     ],
     [
      2,
      -1,
      0,
      -1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -2,
      1,
      0,
      1
     ],
     [
      -2,
      0,
      1,
      1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      2,
      -1,
      -1,
      -1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      1,
      -1,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      -1,
      1,
      -1,
      0
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      1,
      -1
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      -1,
      -1,
      1,
      0
     ],
     [
      -1,
      -1,
      0,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      -1,
      -1,
      1,
      0
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      -1,
      0,
      -1,
      -1
     ],
     [
      0,
      -1,
      -1,
      -1
     ],
     [
      -1,
      -1,
      -1,
      0
     ],
     [
      -1,
      -1,
      0,
      -1
     ],
     [
      -1,
      -1,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "ASYMMETRIC k=5:smoothable (1 comps)",
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": [
     [
      7,
      8,
      22,
      23,
      27
     ],
     [
      9,
      10,
      20,
      21,
      26
     ]
    ]
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      1,
      -1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      -1,
      1,
      -1,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      1,
      -1
     ],
     [
      1,
      -1,
      -1,
      -1
     ],
     [
      1,
      -2,
      0,
      -1
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      -1,
      -1,
      0,
      0
     ],
     [
      1,
      -2,
      -1,
      -1
     ],
     [
      0,
      -1,
      -1,
      -1
     ],
     [
      -1,
      -1,
      -1,
      0
     ],
     [
      0,
      -2,
      0,
      -1
     ],
     [
      0,
      -2,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "ASYMMETRIC k=5:smoothable (1 comps)",
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": [
     [
      6,
      8,
      20,
      21,
      24
     ],
     [
      7,
      13,
      20,
      22,
      25
     ]
    ]
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      -2,
      0,
      1,
      1
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      -2,
      1,
      1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      1,
      -1,
      -1,
      -1
     ],
     [
      0,
      -1,
      -1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      -1,
      1,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      -1,
      1,
      -1
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      0
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      -1,
      -1,
      0,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      1,
      -1
     ],
     [
      1,
      -1,
      -1,
      1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      1,
      -1,
      -2,
      1
     ],
     [
      1,
      -2,
      -1,
      1
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      -1,
      -1,
      0,
      0
     ],
     [
      1,
      -2,
      -2,
      1
     ],
     [
      0,
      -2,
      -1,
      1
     ],
     [
      0,
      -1,
      -2,
      1
     ],
     [
      -1,
      -1,
      -1,
      0
     ],
     [
      0,
      -2,
      -2,
      1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      -1,
      1,
      -1,
      0
     ],
     [
      1,
      -1,
      -1,
      -1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      -1,
      1,
      -1,
      -1
     ],
     [
      0,
      -1,
      -1,
      -1
     ],
     [
      -1,
      0,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "ASYMMETRIC k=5:smoothable (1 comps)",
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": [
     [
      10,
      11,
      22,
      23,
      27
     ]
    ]
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      -1,
      2,
      -1,
      -1
     ],
     [
      -1,
      -2,
      1,
      1
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      -1,
      -2,
      1,
      0
     ],
     [
      -1,
      -2,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      -1
     ],
     [
      -1,
      2,
      -2,
      -1
     ],
     [
      -1,
      1,
      0,
      -2
     ],
     [
      -1,
      -1,
      -1,
      1
     ],
     [
      -1,
      1,
      -2,
      0
     ],
     [
      -1,
      2,
      -1,
      -2
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)",
     "zonotope k=8:smoothable (3 comps)"
    ],
    "asymmetric": []
   }
  ],
  "secs": 7.2
 }
}

==> anc/output/both_sides_v30.json <==
{
 "polytopes-4d-30-vertices.parquet": {
  "n": 114,
  "both_sides_any": 9,
  "asymmetric_hits": 2,
  "hits": [
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      -2,
      2,
      1,
      0
     ],
     [
      -2,
      1,
      2,
      0
     ],
     [
      -3,
      2,
      2,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -2,
      2,
      0,
      1
     ],
     [
      -4,
      2,
      2,
      1
     ],
     [
      -2,
      1,
      0,
      2
     ],
     [
      -3,
      2,
      0,
      2
     ],
     [
      -4,
      2,
      1,
      2
     ],
     [
      3,
      -1,
      -1,
      -1
     ],
     [
      1,
      -1,
      1,
      -1
     ],
     [
      -1,
      1,
      1,
      -1
     ],
     [
      1,
      -1,
      -1,
      1
     ],
     [
      -1,
      1,
      -1,
      1
     ],
     [
      -3,
      1,
      1,
      1
     ],
     [
      4,
      -2,
      -1,
      -2
     ],
     [
      3,
      -2,
      0,
      -2
     ],
     [
      2,
      -1,
      0,
      -2
     ],
     [
      4,
      -2,
      -2,
      -1
     ],
     [
      2,
      -2,
      0,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      3,
      -2,
      -2,
      0
     ],
     [
      2,
      -1,
      -2,
      0
     ],
     [
      2,
      -2,
      -1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      1,
      1,
      -1,
      -2
     ],
     [
      1,
      1,
      -2,
      -1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      -1,
      1,
      -1,
      0
     ],
     [
      -1,
      -1,
      1,
      0
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      1,
      1,
      -2,
      -2
     ],
     [
      1,
      0,
      -1,
      -2
     ],
     [
      0,
      1,
      -2,
      -1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      -1,
      -1,
      0,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      -2,
      1,
      1,
      1
     ],
     [
      -3,
      2,
      1,
      1
     ],
     [
      3,
      -1,
      -1,
      -1
     ],
     [
      2,
      -1,
      0,
      -1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      2,
      -1,
      -1,
      0
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -2,
      1,
      1,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -2,
      1,
      0,
      1
     ],
     [
      -3,
      1,
      1,
      1
     ],
     [
      3,
      -2,
      -1,
      -1
     ],
     [
      2,
      -1,
      -1,
      -1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      1,
      -1,
      -1,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      1,
      1,
      -1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      -1,
      -1,
      1,
      0
     ],
     [
      -1,
      1,
      -1,
      0
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      -1
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      0,
      1,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      1,
      -1,
      -2,
      0
     ],
     [
      1,
      -2,
      -1,
      0
     ],
     [
      0,
      -1,
      -1,
      -1
     ],
     [
      1,
      -1,
      -2,
      -1
     ],
     [
      1,
      -2,
      -1,
      -1
     ],
     [
      1,
      -2,
      -2,
      0
     ],
     [
      1,
      -2,
      -2,
      -1
     ]
    ],
    "facekinds": [
     "ASYMMETRIC k=5:smoothable (1 comps)",
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": [
     [
      8,
      9,
      21,
      22,
      25
     ]
    ]
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      1,
      -1,
      -1,
      -1
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      -1,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      -1,
      -1,
      -1,
      1
     ],
     [
      0,
      -1,
      -1,
      -1
     ],
     [
      -1,
      -1,
      -1,
      0
     ]
    ],
    "facekinds": [
     "ASYMMETRIC k=5:smoothable (1 comps)",
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": [
     [
      8,
      9,
      22,
      23,
      27
     ],
     [
      10,
      11,
      21,
      24,
      28
     ]
    ]
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      -1,
      -1,
      1,
      0
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      0,
      -1,
      1,
      -1
     ],
     [
      -1,
      1,
      -1,
      0
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      -1,
      -1,
      0,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      -1,
      1,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      -1,
      1,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      -1
     ],
     [
      -1,
      1,
      -1,
      -1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      0,
      -1,
      -1,
      -1
     ],
     [
      -1,
      0,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      -2,
      1,
      1,
      1
     ],
     [
      3,
      -1,
      -1,
      -1
     ],
     [
      2,
      0,
      -1,
      -1
     ],
     [
      2,
      -1,
      0,
      -1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      2,
      -1,
      -1,
      0
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -2,
      1,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -2,
      1,
      0,
      1
     ],
     [
      -2,
      0,
      1,
      1
     ],
     [
      -3,
      1,
      1,
      1
     ],
     [
      2,
      -1,
      -1,
      -1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      0,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ]
    ],
    "facekinds": [
     "zonotope k=4:smoothable (1 comps)"
    ],
    "asymmetric": []
   }
  ],
  "secs": 5.5
 }
}

==> anc/output/both_sides_v31.json <==
{
 "polytopes-4d-31-vertices.parquet": {
  "n": 23,
  "both_sides_any": 4,
  "asymmetric_hits": 1,
  "hits": [
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      -1
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      -1,
      1,
      1,
      -1
     ],
     [
      1,
      -1,
      -1,
      -1
     ],
     [
      -2,
      1,
      1,
      1
     ],
     [
      -1,
      1,
      -1,
      1
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      -2,
      1,
      0,
      1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      -2,
      1,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      -1
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      1,
      1,
      -1,
      -1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      -1,
      -1,
      2,
      1
     ],
     [
      -1,
      -1,
      1,
      2
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      1,
      1,
      -2,
      -1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      1,
      1,
      -1,
      -2
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      0
     ],
     [
      1,
      1,
      -2,
      -2
     ],
     [
      -1,
      -1,
      1,
      0
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      0,
      1,
      -2,
      -1
     ],
     [
      0,
      1,
      -1,
      -2
     ],
     [
      -1,
      0,
      0,
      -1
     ],
     [
      -1,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      -1,
      0
     ],
     [
      0,
      1,
      -2,
      -2
     ],
     [
      -1,
      0,
      -1,
      -1
     ]
    ],
    "facekinds": [
     "ASYMMETRIC k=5:smoothable (1 comps)",
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": [
     [
      9,
      10,
      22,
      23,
      27
     ]
    ]
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      0,
      -1,
      1,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      0,
      1
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      0
     ],
     [
      -1,
      0,
      0,
      0
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      1,
      0,
      -1,
      -2
     ],
     [
      1,
      0,
      -2,
      -1
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      1,
      -1,
      -2,
      -1
     ],
     [
      0,
      -1,
      -1,
      -1
     ],
     [
      1,
      0,
      -2,
      -2
     ],
     [
      1,
      -1,
      -1,
      -2
     ],
     [
      1,
      -1,
      -2,
      -2
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   },
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      0,
      1,
      -1,
      0
     ],
     [
      0,
      -1,
      1,
      0
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      -1,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      0,
      1,
      -1,
      -1
     ],
     [
      -1,
      1,
      -1,
      1
     ],
     [
      0,
      -1,
      1,
      -1
     ],
     [
      -1,
      -1,
      1,
      1
     ],
     [
      -1,
      1,
      -1,
      0
     ],
     [
      -1,
      -1,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      0,
      0,
      -1,
      -1
     ],
     [
      -1,
      0,
      -1,
      1
     ],
     [
      -1,
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      -1,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   }
  ],
  "secs": 3.0
 }
}

==> anc/output/both_sides_v32.json <==
{
 "polytopes-4d-32-vertices.parquet": {
  "n": 8,
  "both_sides_any": 0,
  "asymmetric_hits": 0,
  "hits": [],
  "secs": 1.1
 }
}

==> anc/output/both_sides_v33.json <==
{
 "polytopes-4d-33-vertices.parquet": {
  "n": 2,
  "both_sides_any": 1,
  "asymmetric_hits": 0,
  "hits": [
   {
    "verts": [
     [
      1,
      0,
      0,
      0
     ],
     [
      0,
      1,
      0,
      0
     ],
     [
      0,
      0,
      1,
      0
     ],
     [
      -1,
      1,
      1,
      0
     ],
     [
      0,
      0,
      0,
      1
     ],
     [
      -1,
      1,
      0,
      1
     ],
     [
      1,
      0,
      0,
      -1
     ],
     [
      0,
      1,
      0,
      -1
     ],
     [
      2,
      -1,
      -1,
      0
     ],
     [
      1,
      0,
      -1,
      0
     ],
     [
      -1,
      0,
      1,
      1
     ],
     [
      -2,
      1,
      1,
      1
     ],
     [
      0,
      0,
      1,
      -1
     ],
     [
      -1,
      1,
      1,
      -1
     ],
     [
      1,
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      0
     ],
     [
      1,
      -1,
      -1,
      1
     ],
     [
      0,
      0,
      -1,
      1
     ],
     [
      2,
      -1,
      -1,
      -1
     ],
     [
      1,
      0,
      -1,
      -1
     ],
     [
      0,
      0,
      -1,
      0
     ],
     [
      1,
      -1,
      0,
      -1
     ],
     [
      -2,
      1,
      1,
      0
     ],
     [
      0,
      -1,
      0,
      1
     ],
     [
      -1,
      0,
      1,
      -1
     ],
     [
      -2,
      0,
      1,
      1
     ],
     [
      1,
      -1,
      -1,
      -1
     ],
     [
      0,
      -1,
      -1,
      1
     ],
     [
      -1,
      -1,
      0,
      1
     ],
     [
      0,
      -1,
      -1,
      0
     ],
     [
      0,
      -1,
      0,
      -1
     ],
     [
      -2,
      0,
      1,
      0
     ],
     [
      -1,
      -1,
      0,
      0
     ]
    ],
    "facekinds": [
     "triangle:smooth",
     "zonotope k=4:smoothable (1 comps)",
     "zonotope k=6:smoothable (2 comps)"
    ],
    "asymmetric": []
   }
  ],
  "secs": 1.6
 }
}

==> anc/output/ks_dataset_check_2026-09-08.json <==
{
  "coverage": "Only the five local files, 5 through 9 vertices; not the complete classification.",
  "date": "2026-09-08",
  "lattice_timing": {
    "extrapolation_limit": "Larger polytopes and larger SQLite indexes are not benchmarked.",
    "linear_full_database_hours": 6.6206852738421125,
    "rows": 3905789,
    "seconds": 196.48004750022665
  },
  "machine": {
    "cpu": "Apple M5",
    "platform": "macOS-26.5.2-arm64-arm-64bit",
    "pyarrow": "25.0.0",
    "python": "3.11.15",
    "sqlite": "3.53.3"
  },
  "resume_verified": {
    "new_rows": 0,
    "rows": 3905789,
    "seconds": 1.4483272079378366
  },
  "runs": {
    "benchmark": {
      "checker_sha256": "1223ef300e385e95ccd229662c488371fc403b547ee20bb87e6172eac9c87529",
      "classification_verified": false,
      "command": "benchmark",
      "inventory": {
        "classification_verified": false,
        "coverage_complete": false,
        "dataset_revision": "60c0e119a03608418df538191f65da3f43b5b819",
        "expected_bytes": 15773290651,
        "expected_rows": 473800776,
        "files": [
          {
            "bytes": 27519,
            "name": "polytopes-4d-05-vertices.parquet",
            "rows": 1561,
            "sha256": "6d1ec8d2e6c2a6790415031e6b14ba9d1a460870f1e7c3a5290d5fff2b159b46",
            "vertices": 5
          },
          {
            "bytes": 404804,
            "name": "polytopes-4d-06-vertices.parquet",
            "rows": 24189,
            "sha256": "d9708d4067a7ae145697e170bee67e46e9b482c525e8885efe039e417e70ab9c",
            "vertices": 6
          },
          {
            "bytes": 3328626,
            "name": "polytopes-4d-07-vertices.parquet",
            "rows": 177446,
            "sha256": "1c501e3b1d659584f12cb25a253b181f9c4bcf481112120b3499f4bdfbe71f99",
            "vertices": 7
          },
          {
            "bytes": 16658549,
            "name": "polytopes-4d-08-vertices.parquet",
            "rows": 834638,
            "sha256": "6b450d70c0c0461b5335d500e77bc663db5cbf5280abb6a8f3bcf2257f8e3a96",
            "vertices": 8
          },
          {
            "bytes": 63312966,
            "name": "polytopes-4d-09-vertices.parquet",
            "rows": 2867955,
            "sha256": "ef5c8820282196c32b2fae96c2a2bc0c9e638bda4a0d96bf60eb774708f894a7",
            "vertices": 9
          }
        ],
        "manifest_sha256": "51a41c7e901792a9fdd98481fe781130a6bfeea2083ee9bbcb0b292fc74ea769",
        "missing": [
          "polytopes-4d-10-vertices.parquet",
          "polytopes-4d-11-vertices.parquet",
          "polytopes-4d-12-vertices.parquet",
          "polytopes-4d-13-vertices.parquet",
          "polytopes-4d-14-vertices.parquet",
          "polytopes-4d-15-vertices.parquet",
          "polytopes-4d-16-vertices.parquet",
          "polytopes-4d-17-vertices.parquet",
          "polytopes-4d-18-vertices.parquet",
          "polytopes-4d-19-vertices.parquet",
          "polytopes-4d-20-vertices.parquet",
          "polytopes-4d-21-vertices.parquet",
          "polytopes-4d-22-vertices.parquet",
          "polytopes-4d-23-vertices.parquet",
          "polytopes-4d-24-vertices.parquet",
          "polytopes-4d-25-vertices.parquet",
          "polytopes-4d-26-vertices.parquet",
          "polytopes-4d-27-vertices.parquet",
          "polytopes-4d-28-vertices.parquet",
          "polytopes-4d-29-vertices.parquet",
          "polytopes-4d-30-vertices.parquet",
          "polytopes-4d-31-vertices.parquet",
          "polytopes-4d-32-vertices.parquet",
          "polytopes-4d-33-vertices.parquet",
          "polytopes-4d-36-vertices.parquet"
        ],
        "present_bytes": 83732464,
        "present_rows": 3905789
      },
      "palp": {
        "sha256": "67207af3b6e895e41a0ce1a24b7ccfcdefbebd14df21bd641dd3ff087ef4d103"
      },
      "results": [
        {
          "lattice": {
            "linear_full_database_days": 0.15549237721432285,
            "rows_per_second": 35267.3576417137,
            "seconds": 0.014177415985614061,
            "sqlite_bytes_per_sample_row": 57.344
          },
          "name": "polytopes-4d-05-vertices.parquet",
          "sample_read_seconds": 0.03510979190468788,
          "samples": 500,
          "stored": {
            "linear_full_database_days": 0.045837297864646465,
            "rows_per_second": 119636.31220084078,
            "seconds": 0.004179333103820682,
            "sqlite_bytes_per_sample_row": 57.344
          }
        },
        {
          "lattice": {
            "linear_full_database_days": 0.16540527788401221,
            "rows_per_second": 33153.75027889502,
            "seconds": 0.015081250108778477,
            "sqlite_bytes_per_sample_row": 65.536
          },
          "name": "polytopes-4d-06-vertices.parquet",
          "sample_read_seconds": 0.005194708006456494,
          "samples": 500,
          "stored": {
            "linear_full_database_days": 0.03205330169361007,
            "rows_per_second": 171083.9441813569,
            "seconds": 0.0029225419275462627,
            "sqlite_bytes_per_sample_row": 65.536
          }
        },
        {
          "lattice": {
            "linear_full_database_days": 0.17548360049124473,
            "rows_per_second": 31249.673829500538,
            "seconds": 0.01600016700103879,
            "sqlite_bytes_per_sample_row": 65.536
          },
          "name": "polytopes-4d-07-vertices.parquet",
          "sample_read_seconds": 0.016514457995072007,
          "samples": 500,
          "stored": {
            "linear_full_database_days": 0.03596599782454212,
            "rows_per_second": 152471.93486832146,
            "seconds": 0.0032792920246720314,
            "sqlite_bytes_per_sample_row": 65.536
          }
        },
        {
          "lattice": {
            "linear_full_database_days": 0.19040731499729704,
            "rows_per_second": 28800.391822423546,
            "seconds": 0.01736087491735816,
            "sqlite_bytes_per_sample_row": 73.728
          },
          "name": "polytopes-4d-08-vertices.parquet",
          "sample_read_seconds": 0.07725170883350074,
          "samples": 500,
          "stored": {
            "linear_full_database_days": 0.03999521453296869,
            "rows_per_second": 137111.53551276465,
            "seconds": 0.003646666184067726,
            "sqlite_bytes_per_sample_row": 73.728
          }
        },
        {
          "lattice": {
            "linear_full_database_days": 0.23041807071445664,
            "rows_per_second": 23799.371554384423,
            "seconds": 0.021008958108723164,
            "sqlite_bytes_per_sample_row": 81.92
          },
          "name": "polytopes-4d-09-vertices.parquet",
          "sample_read_seconds": 0.26396604208275676,
          "samples": 500,
          "stored": {
            "linear_full_database_days": 0.04468752857646336,
            "rows_per_second": 122714.44522591172,
            "seconds": 0.0040744999423623085,
            "sqlite_bytes_per_sample_row": 73.728
          }
        }
      ],
      "seconds": 0.8831113330088556,
      "status": "sample_benchmark_passed"
    },
    "lattice": {
      "checker_sha256": "1223ef300e385e95ccd229662c488371fc403b547ee20bb87e6172eac9c87529",
      "classification_verified": false,
      "command": "check",
      "inventory": {
        "classification_verified": false,
        "coverage_complete": false,
        "dataset_revision": "60c0e119a03608418df538191f65da3f43b5b819",
        "expected_bytes": 15773290651,
        "expected_rows": 473800776,
        "files": [
          {
            "bytes": 27519,
            "name": "polytopes-4d-05-vertices.parquet",
            "rows": 1561,
            "sha256": "6d1ec8d2e6c2a6790415031e6b14ba9d1a460870f1e7c3a5290d5fff2b159b46",
            "vertices": 5
          },
          {
            "bytes": 404804,
            "name": "polytopes-4d-06-vertices.parquet",
            "rows": 24189,
            "sha256": "d9708d4067a7ae145697e170bee67e46e9b482c525e8885efe039e417e70ab9c",
            "vertices": 6
          },
          {
            "bytes": 3328626,
            "name": "polytopes-4d-07-vertices.parquet",
            "rows": 177446,
            "sha256": "1c501e3b1d659584f12cb25a253b181f9c4bcf481112120b3499f4bdfbe71f99",
            "vertices": 7
          },
          {
            "bytes": 16658549,
            "name": "polytopes-4d-08-vertices.parquet",
            "rows": 834638,
            "sha256": "6b450d70c0c0461b5335d500e77bc663db5cbf5280abb6a8f3bcf2257f8e3a96",
            "vertices": 8
          },
          {
            "bytes": 63312966,
            "name": "polytopes-4d-09-vertices.parquet",
            "rows": 2867955,
            "sha256": "ef5c8820282196c32b2fae96c2a2bc0c9e638bda4a0d96bf60eb774708f894a7",
            "vertices": 9
          }
        ],
        "manifest_sha256": "51a41c7e901792a9fdd98481fe781130a6bfeea2083ee9bbcb0b292fc74ea769",
        "missing": [
          "polytopes-4d-10-vertices.parquet",
          "polytopes-4d-11-vertices.parquet",
          "polytopes-4d-12-vertices.parquet",
          "polytopes-4d-13-vertices.parquet",
          "polytopes-4d-14-vertices.parquet",
          "polytopes-4d-15-vertices.parquet",
          "polytopes-4d-16-vertices.parquet",
          "polytopes-4d-17-vertices.parquet",
          "polytopes-4d-18-vertices.parquet",
          "polytopes-4d-19-vertices.parquet",
          "polytopes-4d-20-vertices.parquet",
          "polytopes-4d-21-vertices.parquet",
          "polytopes-4d-22-vertices.parquet",
          "polytopes-4d-23-vertices.parquet",
          "polytopes-4d-24-vertices.parquet",
          "polytopes-4d-25-vertices.parquet",
          "polytopes-4d-26-vertices.parquet",
          "polytopes-4d-27-vertices.parquet",
          "polytopes-4d-28-vertices.parquet",
          "polytopes-4d-29-vertices.parquet",
          "polytopes-4d-30-vertices.parquet",
          "polytopes-4d-31-vertices.parquet",
          "polytopes-4d-32-vertices.parquet",
          "polytopes-4d-33-vertices.parquet",
          "polytopes-4d-36-vertices.parquet"
        ],
        "present_bytes": 83732464,
        "present_rows": 3905789
      },
      "palp": {
        "sha256": "67207af3b6e895e41a0ce1a24b7ccfcdefbebd14df21bd641dd3ff087ef4d103"
      },
      "results": [
        {
          "database_bytes": 65536,
          "input_sha256": "6d1ec8d2e6c2a6790415031e6b14ba9d1a460870f1e7c3a5290d5fff2b159b46",
          "mode": "lattice",
          "name": "polytopes-4d-05-vertices.parquet",
          "new_rows": 1561,
          "rows_checked": 1561,
          "seconds": 0.04258054192177951
        },
        {
          "database_bytes": 905216,
          "input_sha256": "d9708d4067a7ae145697e170bee67e46e9b482c525e8885efe039e417e70ab9c",
          "mode": "lattice",
          "name": "polytopes-4d-06-vertices.parquet",
          "new_rows": 24189,
          "rows_checked": 24189,
          "seconds": 0.7027569159399718
        },
        {
          "database_bytes": 7688192,
          "input_sha256": "1c501e3b1d659584f12cb25a253b181f9c4bcf481112120b3499f4bdfbe71f99",
          "mode": "lattice",
          "name": "polytopes-4d-07-vertices.parquet",
          "new_rows": 177446,
          "rows_checked": 177446,
          "seconds": 6.0302693750709295
        },
        {
          "database_bytes": 39927808,
          "input_sha256": "6b450d70c0c0461b5335d500e77bc663db5cbf5280abb6a8f3bcf2257f8e3a96",
          "mode": "lattice",
          "name": "polytopes-4d-08-vertices.parquet",
          "new_rows": 834638,
          "rows_checked": 834638,
          "seconds": 36.16231641708873
        },
        {
          "database_bytes": 151072768,
          "input_sha256": "ef5c8820282196c32b2fae96c2a2bc0c9e638bda4a0d96bf60eb774708f894a7",
          "mode": "lattice",
          "name": "polytopes-4d-09-vertices.parquet",
          "new_rows": 2867955,
          "rows_checked": 2867955,
          "seconds": 153.54212425020523
        }
      ],
      "seconds": 196.83471508300863,
      "status": "selected_files_passed"
    },
    "stored": {
      "checker_sha256": "1223ef300e385e95ccd229662c488371fc403b547ee20bb87e6172eac9c87529",
      "classification_verified": false,
      "command": "check",
      "inventory": {
        "classification_verified": false,
        "coverage_complete": false,
        "dataset_revision": "60c0e119a03608418df538191f65da3f43b5b819",
        "expected_bytes": 15773290651,
        "expected_rows": 473800776,
        "files": [
          {
            "bytes": 27519,
            "name": "polytopes-4d-05-vertices.parquet",
            "rows": 1561,
            "sha256": "6d1ec8d2e6c2a6790415031e6b14ba9d1a460870f1e7c3a5290d5fff2b159b46",
            "vertices": 5
          },
          {
            "bytes": 404804,
            "name": "polytopes-4d-06-vertices.parquet",
            "rows": 24189,
            "sha256": "d9708d4067a7ae145697e170bee67e46e9b482c525e8885efe039e417e70ab9c",
            "vertices": 6
          },
          {
            "bytes": 3328626,
            "name": "polytopes-4d-07-vertices.parquet",
            "rows": 177446,
            "sha256": "1c501e3b1d659584f12cb25a253b181f9c4bcf481112120b3499f4bdfbe71f99",
            "vertices": 7
          },
          {
            "bytes": 16658549,
            "name": "polytopes-4d-08-vertices.parquet",
            "rows": 834638,
            "sha256": "6b450d70c0c0461b5335d500e77bc663db5cbf5280abb6a8f3bcf2257f8e3a96",
            "vertices": 8
          },
          {
            "bytes": 63312966,
            "name": "polytopes-4d-09-vertices.parquet",
            "rows": 2867955,
            "sha256": "ef5c8820282196c32b2fae96c2a2bc0c9e638bda4a0d96bf60eb774708f894a7",
            "vertices": 9
          }
        ],
        "manifest_sha256": "51a41c7e901792a9fdd98481fe781130a6bfeea2083ee9bbcb0b292fc74ea769",
        "missing": [
          "polytopes-4d-10-vertices.parquet",
          "polytopes-4d-11-vertices.parquet",
          "polytopes-4d-12-vertices.parquet",
          "polytopes-4d-13-vertices.parquet",
          "polytopes-4d-14-vertices.parquet",
          "polytopes-4d-15-vertices.parquet",
          "polytopes-4d-16-vertices.parquet",
          "polytopes-4d-17-vertices.parquet",
          "polytopes-4d-18-vertices.parquet",
          "polytopes-4d-19-vertices.parquet",
          "polytopes-4d-20-vertices.parquet",
          "polytopes-4d-21-vertices.parquet",
          "polytopes-4d-22-vertices.parquet",
          "polytopes-4d-23-vertices.parquet",
          "polytopes-4d-24-vertices.parquet",
          "polytopes-4d-25-vertices.parquet",
          "polytopes-4d-26-vertices.parquet",
          "polytopes-4d-27-vertices.parquet",
          "polytopes-4d-28-vertices.parquet",
          "polytopes-4d-29-vertices.parquet",
          "polytopes-4d-30-vertices.parquet",
          "polytopes-4d-31-vertices.parquet",
          "polytopes-4d-32-vertices.parquet",
          "polytopes-4d-33-vertices.parquet",
          "polytopes-4d-36-vertices.parquet"
        ],
        "present_bytes": 83732464,
        "present_rows": 3905789
      },
      "results": [
        {
          "database_bytes": 61440,
          "input_sha256": "6d1ec8d2e6c2a6790415031e6b14ba9d1a460870f1e7c3a5290d5fff2b159b46",
          "mode": "stored",
          "name": "polytopes-4d-05-vertices.parquet",
          "new_rows": 1561,
          "rows_checked": 1561,
          "seconds": 0.013136000139638782
        },
        {
          "database_bytes": 917504,
          "input_sha256": "d9708d4067a7ae145697e170bee67e46e9b482c525e8885efe039e417e70ab9c",
          "mode": "stored",
          "name": "polytopes-4d-06-vertices.parquet",
          "new_rows": 24189,
          "rows_checked": 24189,
          "seconds": 0.23736687493510544
        },
        {
          "database_bytes": 7622656,
          "input_sha256": "1c501e3b1d659584f12cb25a253b181f9c4bcf481112120b3499f4bdfbe71f99",
          "mode": "stored",
          "name": "polytopes-4d-07-vertices.parquet",
          "new_rows": 177446,
          "rows_checked": 177446,
          "seconds": 2.0331517078448087
        },
        {
          "database_bytes": 39952384,
          "input_sha256": "6b450d70c0c0461b5335d500e77bc663db5cbf5280abb6a8f3bcf2257f8e3a96",
          "mode": "stored",
          "name": "polytopes-4d-08-vertices.parquet",
          "new_rows": 834638,
          "rows_checked": 834638,
          "seconds": 11.950585749931633
        },
        {
          "database_bytes": 152068096,
          "input_sha256": "ef5c8820282196c32b2fae96c2a2bc0c9e638bda4a0d96bf60eb774708f894a7",
          "mode": "stored",
          "name": "polytopes-4d-09-vertices.parquet",
          "new_rows": 2867955,
          "rows_checked": 2867955,
          "seconds": 52.75118320900947
        }
      ],
      "seconds": 67.07906783302315,
      "status": "selected_files_passed"
    }
  },
  "stored_timing": {
    "extrapolation_limit": "Larger polytopes and larger SQLite indexes are not benchmarked.",
    "linear_full_database_hours": 2.257172740174353,
    "rows": 3905789,
    "seconds": 66.98542354186065
  },
  "tests_passed": 11
}


==> anc/output/ks_dataset_check_2026-09-09.json <==
{
  "checker_sha256": "1223ef300e385e95ccd229662c488371fc403b547ee20bb87e6172eac9c87529",
  "classification_verified": true,
  "command": "check",
  "inventory": {
    "classification_verified": false,
    "coverage_complete": true,
    "dataset_revision": "60c0e119a03608418df538191f65da3f43b5b819",
    "expected_bytes": 15773290651,
    "expected_rows": 473800776,
    "files": [
      {
        "bytes": 27519,
        "name": "polytopes-4d-05-vertices.parquet",
        "rows": 1561,
        "sha256": "6d1ec8d2e6c2a6790415031e6b14ba9d1a460870f1e7c3a5290d5fff2b159b46",
        "vertices": 5
      },
      {
        "bytes": 404804,
        "name": "polytopes-4d-06-vertices.parquet",
        "rows": 24189,
        "sha256": "d9708d4067a7ae145697e170bee67e46e9b482c525e8885efe039e417e70ab9c",
        "vertices": 6
      },
      {
        "bytes": 3328626,
        "name": "polytopes-4d-07-vertices.parquet",
        "rows": 177446,
        "sha256": "1c501e3b1d659584f12cb25a253b181f9c4bcf481112120b3499f4bdfbe71f99",
        "vertices": 7
      },
      {
        "bytes": 16658549,
        "name": "polytopes-4d-08-vertices.parquet",
        "rows": 834638,
        "sha256": "6b450d70c0c0461b5335d500e77bc663db5cbf5280abb6a8f3bcf2257f8e3a96",
        "vertices": 8
      },
      {
        "bytes": 63312966,
        "name": "polytopes-4d-09-vertices.parquet",
        "rows": 2867955,
        "sha256": "ef5c8820282196c32b2fae96c2a2bc0c9e638bda4a0d96bf60eb774708f894a7",
        "vertices": 9
      },
      {
        "bytes": 179188957,
        "name": "polytopes-4d-10-vertices.parquet",
        "rows": 7725801,
        "sha256": "ace89171d85ee7043aea3039e50e43438a3b61b826921bd9817241e059ccff81",
        "vertices": 10
      },
      {
        "bytes": 428110809,
        "name": "polytopes-4d-11-vertices.parquet",
        "rows": 16608387,
        "sha256": "145cb8f9e067b81c76ad6065b93963bc5fa7016a2674d4f5d96a70f7a2ec7d0b",
        "vertices": 11
      },
      {
        "bytes": 782064278,
        "name": "polytopes-4d-12-vertices.parquet",
        "rows": 29270253,
        "sha256": "ebd596a0f19f8dc45e2a622befc2d44ebab8b865de7effda619299fdb4429fbb",
        "vertices": 12
      },
      {
        "bytes": 1256152434,
        "name": "polytopes-4d-13-vertices.parquet",
        "rows": 43458000,
        "sha256": "fe5df6c69673924b9640d2052d9b677cb90927c139f6855437e8ac7ecf9a15a4",
        "vertices": 13
      },
      {
        "bytes": 1673114566,
        "name": "polytopes-4d-14-vertices.parquet",
        "rows": 56060584,
        "sha256": "9df7f7a42da5bdfe486a229258e851a6c7de98a16a6ea6da1a2da2c6eb4df074",
        "vertices": 14
      },
      {
        "bytes": 2067198129,
        "name": "polytopes-4d-15-vertices.parquet",
        "rows": 64085869,
        "sha256": "774e30eb612b74e481ae263b49f2a9d6cbd6bb2dc39fccbb8d14e55f5995ac98",
        "vertices": 15
      },
      {
        "bytes": 2199483819,
        "name": "polytopes-4d-16-vertices.parquet",
        "rows": 65615931,
        "sha256": "74643e9c1316fba159d68b53369442af33daa4c4501a62ab44e232bb4eb83803",
        "vertices": 16
      },
      {
        "bytes": 2147366575,
        "name": "polytopes-4d-17-vertices.parquet",
        "rows": 59972682,
        "sha256": "6895859a288a2c65e193903634f79e2b309b88a5aac00dc9d9ff740273527085",
        "vertices": 17
      },
      {
        "bytes": 1796202046,
        "name": "polytopes-4d-18-vertices.parquet",
        "rows": 48703033,
        "sha256": "d1076383a155fa76c20b1bf5dd0d12a6c1d72ee4869a21405d8fa334a7d4e3f4",
        "vertices": 18
      },
      {
        "bytes": 1360019062,
        "name": "polytopes-4d-19-vertices.parquet",
        "rows": 34847821,
        "sha256": "a200164677830174181032103159b0e6e0939bc917f16345bff6885fa5b72fd7",
        "vertices": 19
      },
      {
        "bytes": 874920943,
        "name": "polytopes-4d-20-vertices.parquet",
        "rows": 21913680,
        "sha256": "625943c8269046db12c0e91fb7348fee9d7e8f131fdab1fe8135922080b4973d",
        "vertices": 20
      },
      {
        "bytes": 507765737,
        "name": "polytopes-4d-21-vertices.parquet",
        "rows": 12070919,
        "sha256": "51558e6fbb7d313ad72be8bf19cda4f31247649bddde6c2bb8d0aafa68f02728",
        "vertices": 21
      },
      {
        "bytes": 249233283,
        "name": "polytopes-4d-22-vertices.parquet",
        "rows": 5826221,
        "sha256": "2c87e91af43f6200d30b7a6e34f498238a69f432dfa8d991364bde967d329d8f",
        "vertices": 22
      },
      {
        "bytes": 110838257,
        "name": "polytopes-4d-23-vertices.parquet",
        "rows": 2450720,
        "sha256": "5e671561ab1c274fff8caec1f2334be6e45df670b61920aa4cb72bea370747cd",
        "vertices": 23
      },
      {
        "bytes": 40533151,
        "name": "polytopes-4d-24-vertices.parquet",
        "rows": 898929,
        "sha256": "3e63664e886ecf698c184e7a238bf211b2a90ee8d91ff45853828de225164de8",
        "vertices": 24
      },
      {
        "bytes": 12663645,
        "name": "polytopes-4d-25-vertices.parquet",
        "rows": 284696,
        "sha256": "6dcad4a90b49c273899f7951e5e4d7db1a9016b3445cd47178e83635030f61bb",
        "vertices": 25
      },
      {
        "bytes": 3577353,
        "name": "polytopes-4d-26-vertices.parquet",
        "rows": 78468,
        "sha256": "56e4dec55bd5ab0d43fcbe329cf79841b544bb710c6997ad2e95988c14a94771",
        "vertices": 26
      },
      {
        "bytes": 874362,
        "name": "polytopes-4d-27-vertices.parquet",
        "rows": 18417,
        "sha256": "accd36408b6f40618b7256334b0ac49479063c919010dac9af6f4f3c8ac4ac73",
        "vertices": 27
      },
      {
        "bytes": 191728,
        "name": "polytopes-4d-28-vertices.parquet",
        "rows": 3781,
        "sha256": "4943fec720cabd948cf3eda8d3c32b8f9662f5c6ddf91d0cd0dc7cd20972252f",
        "vertices": 28
      },
      {
        "bytes": 37566,
        "name": "polytopes-4d-29-vertices.parquet",
        "rows": 647,
        "sha256": "011976808357aa2a3ae2435281239eb080b3300e3db774584cc5f3a0213a8166",
        "vertices": 29
      },
      {
        "bytes": 9260,
        "name": "polytopes-4d-30-vertices.parquet",
        "rows": 114,
        "sha256": "ad5cd32521b0b46474e4e6fefd343037435ce63879baa53338b66b8ba8f72dca",
        "vertices": 30
      },
      {
        "bytes": 4116,
        "name": "polytopes-4d-31-vertices.parquet",
        "rows": 23,
        "sha256": "240bbbbae947397acca6be4073d841ebe6093f7448b9cbfcc4f86cee2d5726dd",
        "vertices": 31
      },
      {
        "bytes": 3134,
        "name": "polytopes-4d-32-vertices.parquet",
        "rows": 8,
        "sha256": "a1acdb1984479d44336f387ef93f3a344a3a295049cb8cac5643c309def17148",
        "vertices": 32
      },
      {
        "bytes": 2531,
        "name": "polytopes-4d-33-vertices.parquet",
        "rows": 2,
        "sha256": "4925892a6591f854f2584c9c7ebd4fe714544cd3c92c32aa5abdcc3f16217237",
        "vertices": 33
      },
      {
        "bytes": 2446,
        "name": "polytopes-4d-36-vertices.parquet",
        "rows": 1,
        "sha256": "74ed5c20cf7cf93e96b9a9d027a26bfbb68a91dcd37702ef115f4f0c557ada60",
        "vertices": 36
      }
    ],
    "manifest_sha256": "51a41c7e901792a9fdd98481fe781130a6bfeea2083ee9bbcb0b292fc74ea769",
    "missing": [],
    "present_bytes": 15773290651,
    "present_rows": 473800776
  },
  "palp": {
    "path": "/Applications/SageMath-10-9.app/Contents/Frameworks/Sage.framework/Versions/10.9/local/bin/poly-6d.x",
    "sha256": "67207af3b6e895e41a0ce1a24b7ccfcdefbebd14df21bd641dd3ff087ef4d103"
  },
  "results": [
    {
      "database_bytes": 65536,
      "input_sha256": "6d1ec8d2e6c2a6790415031e6b14ba9d1a460870f1e7c3a5290d5fff2b159b46",
      "mode": "lattice",
      "name": "polytopes-4d-05-vertices.parquet",
      "new_rows": 0,
      "rows_checked": 1561,
      "seconds": 0.0009072080720216036
    },
    {
      "database_bytes": 905216,
      "input_sha256": "d9708d4067a7ae145697e170bee67e46e9b482c525e8885efe039e417e70ab9c",
      "mode": "lattice",
      "name": "polytopes-4d-06-vertices.parquet",
      "new_rows": 0,
      "rows_checked": 24189,
      "seconds": 0.0037381669972091913
    },
    {
      "database_bytes": 7688192,
      "input_sha256": "1c501e3b1d659584f12cb25a253b181f9c4bcf481112120b3499f4bdfbe71f99",
      "mode": "lattice",
      "name": "polytopes-4d-07-vertices.parquet",
      "new_rows": 0,
      "rows_checked": 177446,
      "seconds": 0.054411958903074265
    },
    {
      "database_bytes": 39927808,
      "input_sha256": "6b450d70c0c0461b5335d500e77bc663db5cbf5280abb6a8f3bcf2257f8e3a96",
      "mode": "lattice",
      "name": "polytopes-4d-08-vertices.parquet",
      "new_rows": 0,
      "rows_checked": 834638,
      "seconds": 0.3188906670548022
    },
    {
      "database_bytes": 151072768,
      "input_sha256": "ef5c8820282196c32b2fae96c2a2bc0c9e638bda4a0d96bf60eb774708f894a7",
      "mode": "lattice",
      "name": "polytopes-4d-09-vertices.parquet",
      "new_rows": 0,
      "rows_checked": 2867955,
      "seconds": 1.1523262918926775
    },
    {
      "database_bytes": 443109376,
      "input_sha256": "ace89171d85ee7043aea3039e50e43438a3b61b826921bd9817241e059ccff81",
      "mode": "lattice",
      "name": "polytopes-4d-10-vertices.parquet",
      "new_rows": 0,
      "rows_checked": 7725801,
      "seconds": 3.2947654998861253
    },
    {
      "database_bytes": 1035702272,
      "input_sha256": "145cb8f9e067b81c76ad6065b93963bc5fa7016a2674d4f5d96a70f7a2ec7d0b",
      "mode": "lattice",
      "name": "polytopes-4d-11-vertices.parquet",
      "new_rows": 0,
      "rows_checked": 16608387,
      "seconds": 9.195713832974434
    },
    {
      "database_bytes": 1968820224,
      "input_sha256": "ebd596a0f19f8dc45e2a622befc2d44ebab8b865de7effda619299fdb4429fbb",
      "mode": "lattice",
      "name": "polytopes-4d-12-vertices.parquet",
      "new_rows": 0,
      "rows_checked": 29270253,
      "seconds": 30.02782779117115
    },
    {
      "database_bytes": 3136806912,
      "input_sha256": "fe5df6c69673924b9640d2052d9b677cb90927c139f6855437e8ac7ecf9a15a4",
      "mode": "lattice",
      "name": "polytopes-4d-13-vertices.parquet",
      "new_rows": 0,
      "rows_checked": 43458000,
      "seconds": 74.32251237495802
    },
    {
      "database_bytes": 4282241024,
      "input_sha256": "9df7f7a42da5bdfe486a229258e851a6c7de98a16a6ea6da1a2da2c6eb4df074",
      "mode": "lattice",
      "name": "polytopes-4d-14-vertices.parquet",
      "new_rows": 0,
      "rows_checked": 56060584,
      "seconds": 114.92756199999712
    },
    {
      "database_bytes": 5319667712,
      "input_sha256": "774e30eb612b74e481ae263b49f2a9d6cbd6bb2dc39fccbb8d14e55f5995ac98",
      "mode": "lattice",
      "name": "polytopes-4d-15-vertices.parquet",
      "new_rows": 0,
      "rows_checked": 64085869,
      "seconds": 189.11028804210946
    },
    {
      "database_bytes": 5760069632,
      "input_sha256": "74643e9c1316fba159d68b53369442af33daa4c4501a62ab44e232bb4eb83803",
      "mode": "lattice",
      "name": "polytopes-4d-16-vertices.parquet",
      "new_rows": 0,
      "rows_checked": 65615931,
      "seconds": 218.7815531671513
    },
    {
      "database_bytes": 5494452224,
      "input_sha256": "6895859a288a2c65e193903634f79e2b309b88a5aac00dc9d9ff740273527085",
      "mode": "lattice",
      "name": "polytopes-4d-17-vertices.parquet",
      "new_rows": 0,
      "rows_checked": 59972682,
      "seconds": 211.5540033748839
    },
    {
      "database_bytes": 4733366272,
      "input_sha256": "d1076383a155fa76c20b1bf5dd0d12a6c1d72ee4869a21405d8fa334a7d4e3f4",
      "mode": "lattice",
      "name": "polytopes-4d-18-vertices.parquet",
      "new_rows": 0,
      "rows_checked": 48703033,
      "seconds": 178.56609166716225
    },
    {
      "database_bytes": 3546640384,
      "input_sha256": "a200164677830174181032103159b0e6e0939bc917f16345bff6885fa5b72fd7",
      "mode": "lattice",
      "name": "polytopes-4d-19-vertices.parquet",
      "new_rows": 0,
      "rows_checked": 34847821,
      "seconds": 117.04105295916088
    },
    {
      "database_bytes": 2335469568,
      "input_sha256": "625943c8269046db12c0e91fb7348fee9d7e8f131fdab1fe8135922080b4973d",
      "mode": "lattice",
      "name": "polytopes-4d-20-vertices.parquet",
      "new_rows": 0,
      "rows_checked": 21913680,
      "seconds": 56.23022650019266
    },
    {
      "database_bytes": 1335263232,
      "input_sha256": "51558e6fbb7d313ad72be8bf19cda4f31247649bddde6c2bb8d0aafa68f02728",
      "mode": "lattice",
      "name": "polytopes-4d-21-vertices.parquet",
      "new_rows": 0,
      "rows_checked": 12070919,
      "seconds": 15.80345516698435
    },
    {
      "database_bytes": 670023680,
      "input_sha256": "2c87e91af43f6200d30b7a6e34f498238a69f432dfa8d991364bde967d329d8f",
      "mode": "lattice",
      "name": "polytopes-4d-22-vertices.parquet",
      "new_rows": 0,
      "rows_checked": 5826221,
      "seconds": 4.790250374935567
    },
    {
      "database_bytes": 296730624,
      "input_sha256": "5e671561ab1c274fff8caec1f2334be6e45df670b61920aa4cb72bea370747cd",
      "mode": "lattice",
      "name": "polytopes-4d-23-vertices.parquet",
      "new_rows": 0,
      "rows_checked": 2450720,
      "seconds": 2.084201291203499
    },
    {
      "database_bytes": 111996928,
      "input_sha256": "3e63664e886ecf698c184e7a238bf211b2a90ee8d91ff45853828de225164de8",
      "mode": "lattice",
      "name": "polytopes-4d-24-vertices.parquet",
      "new_rows": 0,
      "rows_checked": 898929,
      "seconds": 0.7864175417926162
    },
    {
      "database_bytes": 37330944,
      "input_sha256": "6dcad4a90b49c273899f7951e5e4d7db1a9016b3445cd47178e83635030f61bb",
      "mode": "lattice",
      "name": "polytopes-4d-25-vertices.parquet",
      "new_rows": 0,
      "rows_checked": 284696,
      "seconds": 0.25330399977974594
    },
    {
      "database_bytes": 10612736,
      "input_sha256": "56e4dec55bd5ab0d43fcbe329cf79841b544bb710c6997ad2e95988c14a94771",
      "mode": "lattice",
      "name": "polytopes-4d-26-vertices.parquet",
      "new_rows": 0,
      "rows_checked": 78468,
      "seconds": 0.07103808387182653
    },
    {
      "database_bytes": 2592768,
      "input_sha256": "accd36408b6f40618b7256334b0ac49479063c919010dac9af6f4f3c8ac4ac73",
      "mode": "lattice",
      "name": "polytopes-4d-27-vertices.parquet",
      "new_rows": 0,
      "rows_checked": 18417,
      "seconds": 0.011696958215907216
    },
    {
      "database_bytes": 569344,
      "input_sha256": "4943fec720cabd948cf3eda8d3c32b8f9662f5c6ddf91d0cd0dc7cd20972252f",
      "mode": "lattice",
      "name": "polytopes-4d-28-vertices.parquet",
      "new_rows": 0,
      "rows_checked": 3781,
      "seconds": 0.00208966713398695
    },
    {
      "database_bytes": 106496,
      "input_sha256": "011976808357aa2a3ae2435281239eb080b3300e3db774584cc5f3a0213a8166",
      "mode": "lattice",
      "name": "polytopes-4d-29-vertices.parquet",
      "new_rows": 0,
      "rows_checked": 647,
      "seconds": 0.0011281250044703484
    },
    {
      "database_bytes": 32768,
      "input_sha256": "ad5cd32521b0b46474e4e6fefd343037435ce63879baa53338b66b8ba8f72dca",
      "mode": "lattice",
      "name": "polytopes-4d-30-vertices.parquet",
      "new_rows": 0,
      "rows_checked": 114,
      "seconds": 0.0005136250983923674
    },
    {
      "database_bytes": 12288,
      "input_sha256": "240bbbbae947397acca6be4073d841ebe6093f7448b9cbfcc4f86cee2d5726dd",
      "mode": "lattice",
      "name": "polytopes-4d-31-vertices.parquet",
      "new_rows": 0,
      "rows_checked": 23,
      "seconds": 0.0004022920038551092
    },
    {
      "database_bytes": 12288,
      "input_sha256": "a1acdb1984479d44336f387ef93f3a344a3a295049cb8cac5643c309def17148",
      "mode": "lattice",
      "name": "polytopes-4d-32-vertices.parquet",
      "new_rows": 0,
      "rows_checked": 8,
      "seconds": 0.0002762919757515192
    },
    {
      "database_bytes": 12288,
      "input_sha256": "4925892a6591f854f2584c9c7ebd4fe714544cd3c92c32aa5abdcc3f16217237",
      "mode": "lattice",
      "name": "polytopes-4d-33-vertices.parquet",
      "new_rows": 0,
      "rows_checked": 2,
      "seconds": 0.00028383289463818073
    },
    {
      "database_bytes": 12288,
      "input_sha256": "74ed5c20cf7cf93e96b9a9d027a26bfbb68a91dcd37702ef115f4f0c557ada60",
      "mode": "lattice",
      "name": "polytopes-4d-36-vertices.parquet",
      "new_rows": 0,
      "rows_checked": 1,
      "seconds": 0.0005264580249786377
    }
  ],
  "seconds": 1236.262539041927,
  "status": "full_lattice_check_passed"
}


==> anc/output/ks_scan_input_reconciliation_2026-09-09.json <==
{
  "dataset_revision": "60c0e119a03608418df538191f65da3f43b5b819",
  "scan_families": {
    "batyrev_kreuzer": {
      "groups": [
        {
          "name": "bk_v0507.json",
          "rows": 203196,
          "sha256": "93bea338bf80e32baae9a2872f0042bae4b0c9caa28220ebb9a3a5077943f049"
        },
        {
          "name": "bk_v0809.json",
          "rows": 3702593,
          "sha256": "a3b6f375710f354c43e1d97529ae0daf267a1c1fe9f0bad7abb9e259bed9ec6e"
        },
        {
          "name": "bk_v10_13.json",
          "rows": 97062441,
          "sha256": "596760d5612281e41e3f559a098c4d1a5227b39469ba545d2e7979eb4be53146"
        },
        {
          "name": "bk_v14_33.json",
          "rows": 372832545,
          "sha256": "ba65855d7296ecadffbfcaf30f2ab4e7033d244424d6693dbd09f1a4c042adb0"
        }
      ],
      "rows": 473800775,
      "separate_36_vertex_check": true
    },
    "both_sides": {
      "artifacts": [
        {
          "name": "both_sides_v0507_fast.json",
          "sha256": "72ed3a802c5343c0b22c5e9008fbf946df41c89a4e85df7bd902dc0cf5c2c38e"
        },
        {
          "name": "both_sides_v0809_fast.json",
          "sha256": "e91378b957f6441cec18cb76c8b1b55c0d115bf09f3b6bea7947dbbe196a0786"
        },
        {
          "name": "both_sides_v10.json",
          "sha256": "7bf38bf888bcd23ef40e1c78a03731e54c5b1ad91870211a74ca19ad9a542360"
        },
        {
          "name": "both_sides_v11.json",
          "sha256": "834395f8ed97e6a06de24160b06707cf2cbd5c4056e3f3d3c6e988fbee07f62e"
        },
        {
          "name": "both_sides_v12.json",
          "sha256": "8da1bf279d0ccdc71b17cedb70ef7ea2205b9cae909289257782bdc0369ee52a"
        },
        {
          "name": "both_sides_v13.json",
          "sha256": "318a632ad1c4791e85fbe0c24e35f044745dabfa27e017000c9841ceb40c628f"
        },
        {
          "name": "both_sides_v14.json",
          "sha256": "7d081db1ab65edc6fb759be8914274e9205b678223adff1e37133f3682cd0498"
        },
        {
          "name": "both_sides_v15.json",
          "sha256": "b2963b03086f9430a4e92e3a68eb8edb63efdca82cda51a28367d69e19ab248d"
        },
        {
          "name": "both_sides_v16.json",
          "sha256": "b13d1250814a494bf001c4eecb5c656043d8b39cbafe03c9301d161c78c01d58"
        },
        {
          "name": "both_sides_v17.json",
          "sha256": "0aa13f1f45c357f86b9a6d2f84f8d5637ce37c0bf25ea38dcbd97200ae8a49c0"
        },
        {
          "name": "both_sides_v18.json",
          "sha256": "e5e621de071a8c57925f4f165b0aba2491b996a5b209eecf1e78c4cc5be6d35e"
        },
        {
          "name": "both_sides_v19.json",
          "sha256": "b9d160d61ffcb72133c14940559c1ce7c935bb53c35d7e449a3a268392eb96c9"
        },
        {
          "name": "both_sides_v20.json",
          "sha256": "4cc77b8125011a1732208930b309f906565e2c633e79d44afd8331acd75be263"
        },
        {
          "name": "both_sides_v21.json",
          "sha256": "a094526740cd2f3f933c75ff584c799805eed42eb9cc5005f3cc45861e46d98a"
        },
        {
          "name": "both_sides_v22.json",
          "sha256": "fd0befeeb91be1f6fead4aba492b290d104168b3860b3a133595b75142b4da98"
        },
        {
          "name": "both_sides_v23.json",
          "sha256": "9343cdd6c10982820ba9a52f2e551e2d5792acebe1faba43778c24187e6f5539"
        },
        {
          "name": "both_sides_v24.json",
          "sha256": "1309c3b4c2612ab088f5b1615ae6d608603560c175e41245b97b6836fa73a0a1"
        },
        {
          "name": "both_sides_v25.json",
          "sha256": "8330a0a11dcfb67ab133aa55608ee18c5eb4f6ccc0c8b0f3f8ee4d88aa2afc55"
        },
        {
          "name": "both_sides_v26.json",
          "sha256": "6bfb64f58e31f54f0d52f9dad5a37a3045762e02b41e02e47b69403bb11e06db"
        },
        {
          "name": "both_sides_v27.json",
          "sha256": "8b098f5533f98e881f6171eb0f4bd66523646e990a8454a7ff56cca0d2d6d009"
        },
        {
          "name": "both_sides_v28.json",
          "sha256": "7a446e663e6ed2f3c45b9ce487920096ff98408b32b2d53ffd7bca8b00935170"
        },
        {
          "name": "both_sides_v29.json",
          "sha256": "c247cc3f0869bc0e083214cd00e4649547214351cd07a10373811d7f16397fec"
        },
        {
          "name": "both_sides_v30.json",
          "sha256": "acf1eb0d05443460f03a42594fd73c126f07ee8484a72f884f3285e1ac17820f"
        },
        {
          "name": "both_sides_v31.json",
          "sha256": "8f8e81b7ee9fd0c3f6864c20ce5802c6acbfaeeb4ff5cfe62cd87eeffa383a48"
        },
        {
          "name": "both_sides_v32.json",
          "sha256": "b58f9eb0ee3568cc2c52e09c85194bc4222fc0858451a34c4687f1c331b3b4a0"
        },
        {
          "name": "both_sides_v33.json",
          "sha256": "5aec2622bec2d3e95516f52f2509bced4a1576277127233816d980bf9fe454a2"
        }
      ],
      "files": 29,
      "records_with_execution_input_digest": 0,
      "rows": 473800775,
      "separate_36_vertex_check": true
    },
    "local_obstruction": {
      "artifacts": [
        {
          "name": "ks_v05.json",
          "sha256": "b8519e22afcae0748ae7283d5e5e2b5cc0962c73e80d9fbf1fccd0b0a5011304"
        },
        {
          "name": "ks_v06_v07.json",
          "sha256": "9da1cbe8986b11505b064304feaf7bc46f69be3e46077cdc5aa5669262d295c0"
        },
        {
          "name": "ks_v08.json",
          "sha256": "cefbc2413b2fd40e20066be0271af704fdaadc05ddd798b17487b12964ab7d17"
        },
        {
          "name": "ks_v09.json",
          "sha256": "06e75efac436aacc06da185d64356fa86e256ba18ce4fd6a90a2f5faf5a33903"
        },
        {
          "name": "ks_v10.json",
          "sha256": "279ee7e7d9f060841a4a11785438c7600feda5d9926d3d2f8001f8cb62e53955"
        },
        {
          "name": "ks_v11.json",
          "sha256": "1236b65462057e059e4bad3fbe2a18563eaaae58840cfba5dee54adfaa75766a"
        },
        {
          "name": "ks_v12.json",
          "sha256": "9ccd66b7c2bae9448ff9b91470ae9896db49be254123e13927c4e101e691ccdf"
        },
        {
          "name": "ks_v13.json",
          "sha256": "b88b9143e7d1cba881e92ac77651c851f7a011324d43666a3ad2ba83f1c3e30b"
        },
        {
          "name": "ks_v14.json",
          "sha256": "d311cd08305b84116314e8941b9a557b01b4133b911e4c835cc6d7c72df2fd4c"
        },
        {
          "name": "ks_v15.json",
          "sha256": "53e5704fb3b6f1780c2e30108b0abc3fb2f0805a6b5ed0d4f0b7aaaaeedc2f6a"
        },
        {
          "name": "ks_v16.json",
          "sha256": "07168be2077aa81977577bb468d38fc1ee7e6ec96fb84ee034c8d183f99627f1"
        },
        {
          "name": "ks_v17.json",
          "sha256": "9be1d1e696ff71b2446b93757ceb7aef940eb44e4b1829f3b6fb84ddf1df9347"
        },
        {
          "name": "ks_v18.json",
          "sha256": "c9f5c21458c96a5d8a6b86aab21ff7e66b02b1b3bce4705c2b7d0873a2adb415"
        },
        {
          "name": "ks_v19.json",
          "sha256": "b06ac330cc766edc503e9193bfc67b88d7160ceebff08c23b321f44ac89406e8"
        },
        {
          "name": "ks_v20.json",
          "sha256": "580dc4806d4bfe72444188197ffb7568fca7a290c1340ec522383225343638e6"
        },
        {
          "name": "ks_v21.json",
          "sha256": "1d3e02bde4624cf7903e6460213fcc5087d8ceb9d4d6d7c78dce0f6e681b2d8a"
        },
        {
          "name": "ks_v22.json",
          "sha256": "706d892ac383b1ea8cc8ea5ea2f079b4cf29d316fad09cd0de8a6a7c9d72a051"
        },
        {
          "name": "ks_v23.json",
          "sha256": "72c16dc0a8cef557e8a7337d145f42372aec0bfbaed9ca2dfce5521654dd041d"
        },
        {
          "name": "ks_v24.json",
          "sha256": "61cba53312a9ab6258de2bf9dff6d514104377146b44c9a462d76411ddb34f66"
        },
        {
          "name": "ks_v25.json",
          "sha256": "8cff063455c3af0d64fc68f523f786198faa3bde786ac2e986fb4b380e3f14fa"
        },
        {
          "name": "ks_v26.json",
          "sha256": "ac17071fc430e2da849c27fba12a6dfbdf451a14ccdeb942a8abe9a678e75845"
        },
        {
          "name": "ks_v27.json",
          "sha256": "030285338e6ec0ba44ff364ad164be99f5aefca4b513b509206ccb0b7a8dff32"
        },
        {
          "name": "ks_v28.json",
          "sha256": "de1b6a96f527eeb730bc1eb55779c76e81720ad3b17e1b4eb22b909951934775"
        },
        {
          "name": "ks_v29.json",
          "sha256": "382697fb640ace84e4d1e434f8e64a59ceb80d68aea9b8b6beee81f17eea9a25"
        },
        {
          "name": "ks_v30.json",
          "sha256": "2110606601fd4c3002904ed21e1f6990eb9c18548ecc6b90cd4e4728f945d881"
        },
        {
          "name": "ks_v31.json",
          "sha256": "f8dd9d957c129400dcc386c370044521fbdafaaa510aa5061adea7324e30c07b"
        },
        {
          "name": "ks_v32.json",
          "sha256": "d76e24a73300c61c91c796cdab2f882396b5a071d3556d9937882566902c2d1c"
        },
        {
          "name": "ks_v33.json",
          "sha256": "4bfbe5d0d5f376cdab2ff4973280e7dc5ea2684cb1704932507cf6061e8e41b1"
        },
        {
          "name": "ks_v36.json",
          "sha256": "a2dec541d96b04befab8ee0a6c382c466b34963a375588d13bbe75ca2314bbd3"
        }
      ],
      "files": 30,
      "records_with_execution_input_digest": 0,
      "rows": 473800776,
      "separate_36_vertex_check": false
    }
  },
  "scope": "Recorded source identity and row coverage; no singularity rescan or retrospective input-byte attestation.",
  "upstream_data_objects_unchanged_since": "2024-02-18",
  "verification_report": "ks_dataset_check_2026-09-09.json",
  "verification_report_sha256": "df03f35e6d59a681feb2255bff7f7fdff7841f5459a2adb79ca2ef88fbf36829",
  "verified_files": 30,
  "verified_rows": 473800776
}


==> anc/src/b1_local.py <==
#!/usr/bin/env python3
"""
Test the LOCAL balancing lemma (Track B1 (a)): is there a reflexive 4-polytope
with a 2-face F that is non-triangle, NON-centrally-symmetric, has l(F*)=1, and
whose entire STAR (every 2-face sharing >=1 vertex with F) also has l=1?

0 such F  =>  the local lemma holds: an asymmetric l=1 face forces a long dual
edge in its own star (a first-neighbour obstruction), which implies B1 / B1-strong
by the transverse-multiplicity Lemma.  This local condition is WEAKER than
both-sides (only F's star must be unit-dual, not the whole polytope), so it is a
strictly harder test.

Fast integer engine (facets_np) + per-file ref selftest.
Run: ./venv/bin/python src/b1_local.py data/ks/polytopes-4d-0{5,6,7}-vertices.parquet
"""
from collections import Counter
from itertools import combinations
from multiprocessing import Pool
import argparse, os, sys, threading, time
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from ks_sweep import (facets_np, polygon_of_face_int, vgcd, vsub,
                      iter_vert_chunks, file_meta, selftest_engines)


def centrally_symmetric(evs):
    return Counter(tuple(e) for e in evs) == Counter((-e[0], -e[1]) for e in evs)


def _empty():
    return dict(n=0, cand=0, viol=0, viol_polys=[])


def _work(args):
    import numpy as np
    verts, subsets = args
    agg = _empty()
    C, n = subsets.shape[0], verts.shape[1]
    step = max(16, min(verts.shape[0], 40_000_000 // max(1, C * n * 8)))
    for s in range(0, verts.shape[0], step):
        vb = verts[s:s + step]
        all_facs = facets_np(vb, subsets)
        for bi in range(vb.shape[0]):
            V = [tuple(int(x) for x in row) for row in vb[bi]]
            facs = all_facs[bi]
            faces = []                       # (idxset, l, k, evs, unit)
            for (a, b) in combinations(range(len(facs)), 2):
                I = facs[a][1] & facs[b][1]
                if len(I) >= 3:
                    u1, u2 = facs[a][0], facs[b][0]
                    l = vgcd(vsub(u1, u2))
                    evs, lens = polygon_of_face_int(V, sorted(I), u1, u2)
                    unit = not any(x >= 2 for x in lens)
                    faces.append((I, l, len(evs), tuple(evs), unit))
            agg["n"] += 1
            for (I, l, k, evs, unit) in faces:
                # TRULY-LOCAL condition: F unit-edge; ignore far edges of Delta
                if k >= 4 and l == 1 and unit and not centrally_symmetric(evs):
                    agg["cand"] += 1
                    # star: every OTHER 2-face sharing >=1 vertex must be unit-edge AND l==1
                    star_ok = True
                    for (J, lJ, kJ, eJ, uJ) in faces:
                        if J is I:
                            continue
                        if (I & J) and (lJ >= 2 or not uJ):
                            star_ok = False
                            break
                    if star_ok:
                        agg["viol"] += 1
                        if len(agg["viol_polys"]) < 20:
                            agg["viol_polys"].append((k, list(evs), V))
    return agg


def _merge(a, b):
    for k in ("n", "cand", "viol"):
        a[k] += b[k]
    a["viol_polys"].extend(b["viol_polys"][:max(0, 20 - len(a["viol_polys"]))])
    return a


def sweep(path, procs):
    import numpy as np
    nrows, n = file_meta(path)
    subsets = np.array(list(combinations(range(n), 4)), dtype=np.int64)
    C = subsets.shape[0]
    chunk = max(200, min(20000, 60_000_000 // max(1, C * n),
                         (nrows + 4 * procs - 1) // (4 * procs)))
    sem = threading.BoundedSemaphore(procs * 3)

    def jobs():
        for verts in iter_vert_chunks(path, chunk):
            sem.acquire()
            yield (verts, subsets)

    agg = _empty()
    with Pool(processes=procs) as pool:
        for part in pool.imap_unordered(_work, jobs()):
            sem.release()
            agg = _merge(agg, part)
    return agg


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("files", nargs="+")
    ap.add_argument("--procs", type=int, default=max(1, (os.cpu_count() or 4) - 2))
    ap.add_argument("--json", default=None,
                    help="write per-file + total {n, cand, viol} counts")
    args = ap.parse_args()
    import json
    grand, out = _empty(), {}
    for path in args.files:
        selftest_engines(path, 40)
        t0 = time.time()
        agg = sweep(path, args.procs)
        print(f"{os.path.basename(path)}: n={agg['n']}  asymmetric-l1-nontriangle faces={agg['cand']}  "
              f"LOCAL-LEMMA VIOLATIONS (star all unit)={agg['viol']}  [{time.time()-t0:.0f}s]", flush=True)
        out[os.path.basename(path)] = dict(n=agg["n"], cand=agg["cand"],
                                           viol=agg["viol"])
        grand = _merge(grand, agg)
        if args.json:
            out["TOTAL"] = dict(n=grand["n"], cand=grand["cand"],
                                viol=grand["viol"])
            with open(args.json, "w") as f:
                json.dump(out, f, indent=1)
    print("\n" + "=" * 60)
    print(f"TOTAL: n={grand['n']}  candidate asymmetric l=1 non-triangle faces={grand['cand']}  "
          f"local-lemma violations={grand['viol']}")
    if grand["viol"] == 0:
        print("==> LOCAL BALANCING LEMMA HOLDS: an asymmetric l=1 face always has a\n"
              "    long dual edge in its own star.  (First-neighbour obstruction => B1.)")
    else:
        for k, evs, V in grand["viol_polys"][:10]:
            print(f"    VIOLATION k={k} edges={evs}  V={V}")


if __name__ == "__main__":
    main()


==> anc/src/batyrev_global.py <==
#!/usr/bin/env python3
"""
Globalization (Batyrev): compact CY threefolds with prescribed non-smoothable
canonical toric singularities.

Setup and facts used (all standard):
  * Delta in Z^4 reflexive => the generic anticanonical hypersurface X in the
    Gorenstein Fano toric 4-fold P_Delta (face fan over Delta) is a Calabi-Yau
    THREEFOLD with Gorenstein canonical singularities [Batyrev, J. Alg. Geom. 3
    (1994)].  Generic X is Delta-regular, so its singularities are exactly the
    ones inherited from the ambient toric strata.
  * A 2-face F of Delta spans the 3-dim cone sigma_F; V(sigma_F) is a toric
    curve (P^1).  The transverse germ of P_Delta along it is the 3-fold toric
    singularity C(F) = cone over the lattice polygon F, taken in the lattice
    induced on aff(F); it is Gorenstein because the two facets of Delta
    containing F have integral supporting functionals equal to 1 there.
  * The restriction of -K to V(sigma_F) is the toric line bundle whose moment
    polytope is the DUAL EDGE F* of the dual polytope Delta*; hence
        #(X  intersect  V(sigma_F)) = lattice length l(F*)  >= 1,
    and at each such point X is analytically the singularity C(F).
  * Edges e of Delta of lattice length m >= 2 similarly give X curves of
    transverse A_{m-1} singularities; edges of length 1 give nothing.  So if
    ALL edges of Delta are unit, Sing X = finitely many points, one C(F)-type
    packet per non-smooth 2-face F.
  * LOCAL-TO-GLOBAL: if some 2-face F is NON-SMOOTHABLE as an isolated
    Gorenstein toric 3-fold singularity — i.e. F has unit edges and admits NO
    Minkowski decomposition into unit segments and standard triangles
    (Altmann Invent. Math. 128 (1997) + Corti-Filip-Petracci arXiv:2006.16885
    Sec 5.1; our census trichotomy: rigid or def-only) — then X admits no
    global smoothing: a smoothing of X would induce at a C(F)-point a local
    deformation with smooth generic fibre, classified by a map to the versal
    base of the isolated germ, which has no smoothing component.

So the hunt is combinatorial: find reflexive Delta with a rigid (or def-only)
2-face.  Anchors: the quintic simplex (all 2-faces smooth => X smooth) and
P(1,1,1,3,3) (2-face = 1/3(1,1,1) rigid triangle, dual edge length 3 => the
classical 3 x 1/3(1,1,1) points on X_9 — a KNOWN non-smoothable CY).  The new
targets are polytopes whose bad 2-face is a rigid NON-simplicial polygon
(non-quotient singularity) or a def-only polygon.
"""
from fractions import Fraction
from itertools import combinations
from math import gcd
import os
import sys

sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from toric_census import (ccw_sort_points, rigid,      # noqa: E402
                          smoothing_components)

# ---------------- exact linear algebra helpers ----------------
def dot(u, v):
    return sum(a * b for a, b in zip(u, v))

def vsub(u, v):
    return tuple(a - b for a, b in zip(u, v))

def vgcd(xs):
    g = 0
    for x in xs:
        g = gcd(g, abs(x))
    return g

def det3(m):
    return (m[0][0] * (m[1][1] * m[2][2] - m[1][2] * m[2][1])
            - m[0][1] * (m[1][0] * m[2][2] - m[1][2] * m[2][0])
            + m[0][2] * (m[1][0] * m[2][1] - m[1][1] * m[2][0]))

def hyperplane_normal(p0, p1, p2, p3):
    """Integer normal of the affine span of 4 points in Z^4 (zero if degenerate)."""
    d = [vsub(p, p0) for p in (p1, p2, p3)]
    u = []
    for i in range(4):
        cols = [c for c in range(4) if c != i]
        m = [[d[r][c] for c in cols] for r in range(3)]
        u.append(((-1) ** i) * det3(m))
    return tuple(u)

def affine_rank(points):
    """Rank over Q of {p - points[0]}."""
    if len(points) < 2:
        return 0
    rows = [[Fraction(x) for x in vsub(p, points[0])] for p in points[1:]]
    rank, ncols = 0, len(rows[0])
    for c in range(ncols):
        piv = next((r for r in range(rank, len(rows)) if rows[r][c] != 0), None)
        if piv is None:
            continue
        rows[rank], rows[piv] = rows[piv], rows[rank]
        for r in range(len(rows)):
            if r != rank and rows[r][c] != 0:
                f = rows[r][c] / rows[rank][c]
                rows[r] = [a - f * b for a, b in zip(rows[r], rows[rank])]
        rank += 1
    return rank

def int_kernel(A):
    """Basis of the (saturated) lattice {x in Z^n : A x = 0}, A integer m x n.
    Column-HNF with unimodular column ops tracked in T."""
    m, n = len(A), len(A[0])
    M = [list(row) for row in A]
    T = [[1 if i == j else 0 for j in range(n)] for i in range(n)]

    def colop(j, k, a, b, c, d):        # (col_j, col_k) <- (a*col_j + b*col_k, c*col_j + d*col_k)
        for row in M + T:
            row[j], row[k] = a * row[j] + b * row[k], c * row[j] + d * row[k]

    pivot_col = 0
    for r in range(m):
        # find a column >= pivot_col with M[r][c] != 0, gcd-reduce into pivot_col
        nz = [c for c in range(pivot_col, n) if M[r][c] != 0]
        if not nz:
            continue
        c0 = nz[0]
        if c0 != pivot_col:
            colop(pivot_col, c0, 0, 1, 1, 0)            # swap
        for c in range(pivot_col + 1, n):
            while M[r][c] != 0:
                q = M[r][pivot_col] // M[r][c]
                colop(pivot_col, c, 1, -q, 0, 1)        # col_p -= q*col_c ... then swap roles
                colop(pivot_col, c, 0, 1, 1, 0)         # swap so smaller lands in col_c
            # after loop col_c entry is 0
        if M[r][pivot_col] == 0:                        # possible if all became zero
            continue
        pivot_col += 1
    ker = [tuple(T[i][c] for i in range(n)) for c in range(pivot_col, n)]
    for k in ker:                                       # safety
        assert all(dot(row, k) == 0 for row in A)
    return ker

def solve_int_coords(basis, target):
    """Write integer vector target as integer combination of basis (list of Z^4
    vectors, linearly independent).  Exact rational solve + integrality check."""
    rows = [[Fraction(b[i]) for b in basis] + [Fraction(target[i])] for i in range(len(target))]
    ncols = len(basis)
    rank = 0
    for c in range(ncols):
        piv = next((r for r in range(rank, len(rows)) if rows[r][c] != 0), None)
        if piv is None:
            continue
        rows[rank], rows[piv] = rows[piv], rows[rank]
        pr = rows[rank]
        rows[rank] = [x / pr[c] for x in pr]
        for r in range(len(rows)):
            if r != rank and rows[r][c] != 0:
                f = rows[r][c]
                rows[r] = [a - f * b for a, b in zip(rows[r], rows[rank])]
        rank += 1
    assert rank == ncols, "basis not independent"
    for r in range(rank, len(rows)):
        assert rows[r][-1] == 0, "target not in span"
    sol = [rows[i][-1] for i in range(ncols)]
    assert all(x.denominator == 1 for x in sol), "non-integral coordinates (lattice not saturated?)"
    return tuple(int(x) for x in sol)

# ---------------- polytope machinery ----------------
def facets(V):
    """All facets of conv(V) (V in Z^4, full-dim).  Returns list of
    (u primitive int normal, c Fraction, frozenset vertex-indices) with
    <u, x> <= c on V and equality exactly on the facet."""
    assert affine_rank(V) == 4, "polytope not full-dimensional"
    out = {}
    for S in combinations(range(len(V)), 4):
        u = hyperplane_normal(*[V[i] for i in S])
        if u == (0, 0, 0, 0):
            continue
        c = dot(u, V[S[0]])
        vals = [dot(u, v) for v in V]
        if all(x <= c for x in vals):
            pass
        elif all(x >= c for x in vals):
            u = tuple(-x for x in u); c = -c; vals = [-x for x in vals]
        else:
            continue
        idx = frozenset(i for i, x in enumerate(vals) if x == c)
        g = vgcd(u)
        key = (tuple(x // g for x in u), Fraction(c, g))
        out[key] = idx
    return [(u, c, idx) for (u, c), idx in out.items()]

def is_reflexive(facs):
    """Reflexive <=> every facet supporting functional is <u,x> = 1 with u in M
    primitive (0 automatically interior)."""
    return all(c == 1 for _, c, _ in facs)

def origin_interior(facs):
    return all(c > 0 for _, c, _ in facs)

def two_faces(V, facs):
    """2-faces as (vertex-index-frozenset, [the 2 facets containing it])."""
    found = {}
    for (f1, f2) in combinations(range(len(facs)), 2):
        I = facs[f1][2] & facs[f2][2]
        if len(I) >= 3 and affine_rank([V[i] for i in I]) == 2:
            found.setdefault(I, set()).update((f1, f2))
    return [(I, sorted(fs)) for I, fs in found.items()]

def face_lattice_polygon(V, face_idx, u1, u2):
    """2-face -> lattice polygon in Z^2 via the induced (saturated) lattice on
    aff(F): basis = int_kernel([u1, u2]); vertices ordered convex-CCW.
    Returns (verts2d, edge_vectors, edge_lengths)."""
    pts = [V[i] for i in face_idx]
    ker = int_kernel([list(u1), list(u2)])
    assert len(ker) == 2
    p0 = pts[0]
    coords = [solve_int_coords(ker, vsub(p, p0)) for p in pts]
    coords = ccw_sort_points(coords)
    k = len(coords)
    evs, lens = [], []
    for i in range(k):
        d = vsub(coords[(i + 1) % k], coords[i])
        g = vgcd(d)
        evs.append((d[0] // g, d[1] // g))
        lens.append(g)
    return coords, evs, lens

def classify_polygon(evs, lens):
    """Classify the cone over the 2-face as a 3-fold singularity."""
    k = len(evs)
    A2 = 0
    # 2*area from ordered full edge vectors
    x = y = 0
    for e, l in zip(evs, lens):
        A2 += x * (l * e[1]) - y * (l * e[0])
        x += l * e[0]; y += l * e[1]
    A2 = abs(A2)
    b = sum(lens)
    i = (A2 - b + 2) // 2                       # Pick
    if k == 3 and A2 == 1:
        return dict(status="smooth", k=k, i=i, A2=A2, sc=None)
    if any(l >= 2 for l in lens):
        return dict(status="NON-ISOLATED (A_n edges)", k=k, i=i, A2=A2, sc=None)
    sc = smoothing_components(evs)
    if rigid(evs):
        st = "RIGID (non-smoothable)"
    elif sc == 0:
        st = "def-only (non-smoothable)"
    else:
        st = f"smoothable ({sc} comps)"
    return dict(status=st, k=k, i=i, A2=A2, sc=sc)

def dual_edge_length(u1, u2):
    """Lattice length of the dual edge F* = conv{u1, u2} in Delta*
    = number of C(F)-points on the generic anticanonical X."""
    return vgcd(vsub(u1, u2))

def analyze(name, V, verbose=True):
    """Full report for Delta = conv(V).  Returns dict or None if not reflexive."""
    facs = facets(V)
    if not origin_interior(facs):
        if verbose:
            print(f"{name}: 0 not interior — not a Fano polytope")
        return None
    refl = is_reflexive(facs)
    if verbose:
        print(f"{name}: {len(V)} points, {len(facs)} facets, reflexive: {refl}")
    if not refl:
        return None
    tf = two_faces(V, facs)
    rows, edge_set = [], {}
    for I, fpair in tf:
        assert len(fpair) == 2, "2-face not on exactly 2 facets?"
        u1, u2 = facs[fpair[0]][0], facs[fpair[1]][0]
        coords, evs, lens = face_lattice_polygon(V, I, u1, u2)
        cl = classify_polygon(evs, lens)
        cl["npoints"] = dual_edge_length(u1, u2)
        cl["verts"] = sorted(I)
        cl["edges2d"] = evs
        rows.append(cl)
    # global edges: from all 2-faces, via consecutive vertices in 2d order
    for I, fpair in tf:
        u1, u2 = facs[fpair[0]][0], facs[fpair[1]][0]
        pts = [V[i] for i in I]
        ker = int_kernel([list(u1), list(u2)])
        p0 = pts[0]
        cs = [(solve_int_coords(ker, vsub(p, p0)), p) for p in pts]
        point_at = {c: p for c, p in cs}
        cs = [(c, point_at[c]) for c in ccw_sort_points(point_at)]
        k = len(cs)
        for i in range(k):
            p, q = cs[i][1], cs[(i + 1) % k][1]
            key = tuple(sorted((p, q)))
            edge_set[key] = vgcd(vsub(p, q))
    if verbose:
        for cl in sorted(rows, key=lambda r: (r["status"], r["k"])):
            print(f"   2-face {cl['verts']}: k={cl['k']} i={cl['i']} 2A={cl['A2']}"
                  f"  -> {cl['status']};  X gets {cl['npoints']} such point(s)")
        long_edges = {e: l for e, l in edge_set.items() if l >= 2}
        print(f"   edges: {len(edge_set)} total, {len(long_edges)} of length >= 2"
              + (f"  {sorted(long_edges.values())}" if long_edges else "  (all unit => isolated sings only)"))
    bad = [cl for cl in rows if "non-smoothable" in cl["status"]]
    return dict(reflexive=True, faces=rows, edges=edge_set, bad=bad, facets=facs)


# ================= ANCHORS =================
def anchors():
    print("ANCHOR 1 — quintic simplex (P^4): expect all 2-faces smooth, X smooth")
    e = [(1, 0, 0, 0), (0, 1, 0, 0), (0, 0, 1, 0), (0, 0, 0, 1)]
    quintic = e + [(-1, -1, -1, -1)]
    r = analyze("  quintic", quintic)
    assert r and not r["bad"] and all(cl["status"] == "smooth" for cl in r["faces"])
    # NB: Delta edges have length 1 here; X_5 smooth.  (The famous 'degree 5'
    # lives on the dual side.)

    print("\nANCHOR 2 — P(1,1,1,3,3): expect a rigid 1/3(1,1,1) 2-face, 3 points on X_9")
    p11133 = e + [(-1, -1, -3, -3)]
    r = analyze("  P(1,1,1,3,3)", p11133)
    assert r is not None
    rig = [cl for cl in r["bad"] if cl["status"].startswith("RIGID")]
    assert rig, "expected the rigid 1/3(1,1,1) face"
    tri = [cl for cl in rig if cl["k"] == 3 and cl["A2"] == 3 and cl["i"] == 1]
    assert tri and tri[0]["npoints"] == 3, f"expected 3 points of 1/3(1,1,1), got {rig}"
    print("  => X_9 in P(1,1,1,3,3): CY threefold, 3 x 1/3(1,1,1) rigid points"
          " => NON-SMOOTHABLE (recovers the classical example)")
    return True


# ================= SEARCH: rigid quadrilateral 2-face =================
# Target polygon: the smallest rigid non-triangle, edges
# [(-2,-1),(0,-1),(1,0),(1,2)], vertices {(0,0),(-2,-1),(-2,-2),(-1,-2)}.
# Embed in the plane {x3=1, x4=0} (a saturated affine sublattice); translations
# within the plane and the choice w1=(0,0,0,1) are unimodular gauge (see log).
def search_2face(Q2verts, name, B=3, QMAX=3, verbose_hits=2):
    F = [(x, y, 1, 0) for (x, y) in Q2verts]
    w1 = (0, 0, 0, 1)
    hits = []
    tried = 0
    for b1 in range(-B, B + 1):
        for b2 in range(-B, B + 1):
            for b3 in range(-B, 0):                     # some vertex needs x3 < 0
                for q in range(1, QMAX + 1):
                    w2 = (b1, b2, b3, -q)
                    V = F + [w1, w2]
                    if affine_rank(V) != 4:
                        continue
                    tried += 1
                    facs = facets(V)
                    if not origin_interior(facs) or not is_reflexive(facs):
                        continue
                    # F must be a 2-face (vertex set exactly the embedded Q)
                    tf = two_faces(V, facs)
                    fidx = frozenset(range(len(F)))
                    hit = next(((I, fp) for I, fp in tf if I == fidx), None)
                    if hit is None:
                        continue
                    hits.append((V, w2))
                    if len(hits) <= verbose_hits:
                        print(f"\nHIT for {name}: extra vertices w1={w1}, w2={w2}")
                        analyze("  Delta", V)
    print(f"\nsearch[{name}]: {tried} candidates in box, {len(hits)} reflexive hits "
          f"with the target 2-face")
    return hits


# ================= HEADLINE EXAMPLES (found 2026-07-10, asserted) =================
def headline_examples():
    """The two prize polytopes.  Both: reflexive, ALL edges unit (so X has only
    isolated singular points), and every 2-face other than the planted one is
    smooth.  Hence Sing X = exactly 3 points of the planted type, and X is a
    compact CY threefold with NO global smoothing."""
    print("HEADLINE A — Delta_A: only singularities of X = 3 x rigid quadrilateral")
    F = [(x, y, 1, 0) for (x, y) in [(0, 0), (-2, -1), (-2, -2), (-1, -2)]]
    VA = F + [(0, 0, 0, 1), (1, 1, -1, -1)]
    rA = analyze("  Delta_A", VA)
    assert rA is not None
    assert all(l == 1 for l in rA["edges"].values())
    assert len(rA["bad"]) == 1
    bA = rA["bad"][0]
    assert bA["status"].startswith("RIGID") and bA["k"] == 4 and bA["i"] == 1 \
        and bA["npoints"] == 3
    assert all(cl["status"] == "smooth" for cl in rA["faces"] if cl is not bA)
    print("  => X_A: compact CY threefold, Sing = 3 rigid NON-QUOTIENT points C(Q),"
          " NOT smoothable\n")

    print("HEADLINE B — Delta_B: only singularities of X = 3 x def-only pentagon")
    P = [(x, y, 1, 0) for (x, y) in [(0, 0), (-2, -1), (-3, -2), (-2, -3), (-1, -2)]]
    VB = P + [(0, 0, 0, 1), (1, 1, -1, -1)]
    rB = analyze("  Delta_B", VB)
    assert rB is not None
    assert all(l == 1 for l in rB["edges"].values())
    assert len(rB["bad"]) == 1
    bB = rB["bad"][0]
    assert bB["status"].startswith("def-only") and bB["k"] == 5 and bB["i"] == 2 \
        and bB["npoints"] == 3
    assert all(cl["status"] == "smooth" for cl in rB["faces"] if cl is not bB)
    print("  => X_B: compact CY threefold whose singular points all admit local"
          " deformations,\n     yet X_B admits NO smoothing (def-only, globalized)\n")

    print("HEADLINE C — Delta_C: a SINGLE non-smoothable point (found day 3, "
          "src/plant_search.py)")
    # Third completing vertex at x3 = 1 forces the pencil facets (0,0,1,0) and
    # (0,0,1,1), so the dual edge of the planted face has lattice length 1:
    # exactly ONE C(F)-point on X.  (In the two-vertex family l(F*) >= 2.)
    F = [(x, y, 1, 0) for (x, y) in [(0, 0), (-2, -1), (-2, -2), (-1, -2)]]
    VC = F + [(0, 0, 0, 1), (1, 1, -1, 0), (-2, -2, 1, -1)]
    rC = analyze("  Delta_C", VC)
    assert rC is not None
    assert all(l == 1 for l in rC["edges"].values())
    assert len(rC["bad"]) == 1
    bC = rC["bad"][0]
    assert bC["status"].startswith("RIGID") and bC["k"] == 4 and bC["i"] == 1 \
        and bC["npoints"] == 1
    assert all(cl["status"] == "smooth" for cl in rC["faces"] if cl is not bC)
    assert len(rC["facets"]) == 10 and len(rC["faces"]) == 21
    print("  => X_C: compact CY threefold, Sing = ONE anticanonical-cone-over-F1"
          " point,\n     NOT smoothable — the single-point example (paper Sec. 5.3)\n")

    print("HEADLINE C' — same completions on the 1/3(1,1,1) triangle: single"
          " quotient point")
    T = [(x, y, 1, 0) for (x, y) in [(0, 0), (-2, -1), (-1, -2)]]
    VP = T + [(0, 0, 0, 1), (1, 1, -1, 0), (-2, -2, 1, -1)]
    rP = analyze("  Delta_C'", VP, verbose=False)
    assert rP is not None
    assert all(l == 1 for l in rP["edges"].values())
    assert len(rP["bad"]) == 1 and rP["bad"][0]["npoints"] == 1 \
        and rP["bad"][0]["status"].startswith("RIGID") and rP["bad"][0]["k"] == 3
    print("  => X: compact CY threefold with a SINGLE 1/3(1,1,1) point"
          " (X_9 classically has three)\n")

    print("HEADLINE D — Delta_D (found by the KS scan, src/ks_sweep.py, v10):"
          " a SINGLE DEF-ONLY point")
    VD = [(1, 0, 0, 0), (0, 1, 0, 0), (0, -1, 0, 0), (0, 0, 1, 0),
          (-3, 1, -1, 0), (0, 1, 1, 0), (0, 0, 0, 1), (-3, 2, 1, -1),
          (-2, 2, 2, -1), (1, 0, 1, 1)]
    rD = analyze("  Delta_D", VD, verbose=False)
    assert rD is not None
    assert all(l == 1 for l in rD["edges"].values()) and len(rD["edges"]) == 30
    assert len(rD["facets"]) == 15 and len(rD["faces"]) == 35
    assert len(rD["bad"]) == 1
    bD = rD["bad"][0]
    assert bD["status"].startswith("def-only") and bD["k"] == 5 and bD["i"] == 2 \
        and bD["A2"] == 7 and bD["npoints"] == 1
    assert all(cl["status"] == "smooth" for cl in rD["faces"] if cl is not bD)
    # the unique bad face is GL2(Z)-equivalent to the Theorem B pentagon T+s:
    from toric_census import equiv, ccw_sort
    QB = ccw_sort([(-2, -1), (-1, -1), (1, -1), (1, 1), (1, 2)])
    assert equiv(ccw_sort(bD["edges2d"]), QB)
    print("  => X_D: compact CY threefold, Sing = ONE point of the def-only"
          " pentagon type C(Q_B):\n     the point deforms non-trivially, yet"
          " X_D admits NO smoothing (paper Thm D)\n")


if __name__ == "__main__":
    anchors()
    print("\n" + "=" * 72)
    headline_examples()
    print("=" * 72)
    print("SEARCH — rigid quadrilateral [(-2,-1),(0,-1),(1,0),(1,2)] as a 2-face")
    quad = [(0, 0), (-2, -1), (-2, -2), (-1, -2)]
    hits_quad = search_2face(quad, "rigid-quad", verbose_hits=0)
    print("\n" + "=" * 72)
    print("SEARCH — rigid 1/3(1,1,1) triangle as a 2-face (control: should be findable)")
    tri = [(0, 0), (-2, -1), (-1, -2)]
    hits_tri = search_2face(tri, "P2-triangle", verbose_hits=0)


==> anc/src/both_sides_census.py <==
#!/usr/bin/env python3
"""
The definitive both-sides census (paper 3): verify, classify, and assert.

Input: the scan results output/both_sides_v*.json (the complete chain over
all 473,800,776 reflexive 4-polytopes; see both_sides_fast.py) plus the
36-vertex polytope of missing_polytope.py.  Everything here is re-derived
with the exact reference toolkit (batyrev_global.analyze) — the scan is only
used as the list of candidates.

Asserts (= the theorems of paper 3):
  T1  Every 2-face of every both-sides-unit polytope is a triangle, a
      zonotope, or a reflexive polygon (exactly one interior point).
  T2  The non-smoothable faces occurring are exactly the cyclic-quotient
      triangles [3,1] (x6 on one polytope), [3,2] (x10 on one polytope) and
      the F1-cone [4,1] (exactly ONCE, on the unique 22-vertex polytope);
      no def-only face occurs anywhere.
  T3  The F1 polytope's polar (26 vertices) is both-sides with every face
      of type (S) — the unique doubly-isolated mirror pair with a
      non-quotient non-smoothable member — and the MPCP Hodge numbers of
      the pair are mirror-swapped.

Run:  python3 src/both_sides_census.py     (~2 min; everything asserted)
"""
from collections import Counter
import glob
import json
import os
import sys

sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from batyrev_global import analyze, facets                                  # noqa: E402
from toric_census import equiv, gl2_bounded                                 # noqa: E402
from hodge_numbers import hodge_numbers                                     # noqa: E402
from missing_polytope import DELTA36                                        # noqa: E402

F1_EDGES = [(-2, -1), (0, -1), (1, 0), (1, 2)]        # census [4,1] = F1-cone

# ---- literal data as printed in paper 3 (asserted against the scan) ----
D19_PAPER = [(1, 0, 0, 0), (0, 1, 0, 0), (0, 0, 1, 0), (0, 0, -1, 0),
             (0, -1, 0, 0), (1, -1, -1, 0), (0, 0, 0, 1), (-1, 1, 1, -1),
             (0, -1, 0, 1), (0, 0, -1, 1), (-1, 1, 0, -1), (-1, 0, 1, -1),
             (-1, 0, 1, 0), (-1, 1, 0, 0), (0, -1, -1, 0), (0, -1, -1, 1),
             (-1, 0, 0, -1), (-2, 1, 1, -1), (-1, 0, 0, 1)]
DF1_PAPER = [(1, 0, 0, 0), (0, 1, 0, 0), (1, -1, 0, 0), (0, 0, 1, 0),
             (0, 0, 0, 1), (0, 0, 1, -1), (0, 0, -1, 1), (0, 0, 0, -1),
             (0, 0, -1, 0), (-1, 1, 0, 0), (0, -1, 0, 0), (-1, 1, -1, 1),
             (0, -1, 0, -1), (0, -1, -1, 0), (-1, 1, -1, 0), (-1, 0, 0, -1),
             (-1, 0, -1, 1), (-1, -1, 0, -1), (-2, 1, -1, 1), (-2, 1, -1, 0),
             (-1, -1, -1, 0), (-2, 0, -1, 0)]
S5_PAPER = [(1, 0, 0, 0), (0, 1, 0, 0), (2, 4, 5, 0), (3, 3, 0, 5),
            (-6, -8, -5, -5)]

RIG = "RIGID (non-smoothable)"
S1, S2, S3 = ("smoothable (1 comps)", "smoothable (2 comps)",
              "smoothable (3 comps)")
TAB1_PAPER = {5: 2, 6: 1, 8: 1, 9: 1, 10: 1, 12: 1, 15: 1, 16: 4, 17: 4,
              18: 7, 19: 12, 20: 24, 21: 37, 22: 69, 23: 84, 24: 98, 25: 85,
              26: 64, 27: 42, 28: 24, 29: 13, 30: 9, 31: 4, 33: 1, 36: 1}
TAB2_PAPER = {(3, 0, False, "smooth"): 25873, (3, 1, False, RIG): 6,
              (3, 2, False, RIG): 10, (4, 0, True, S1): 15652,
              (4, 1, False, RIG): 1, (4, 1, True, S1): 99,
              (4, 2, True, S1): 9, (5, 1, False, S1): 87,
              (6, 1, True, S2): 395, (6, 2, True, S1): 2,
              (6, 7, True, S1): 3, (8, 4, True, S3): 1}


def is_zonotope(evs):
    c = Counter(tuple(e) for e in evs)
    return all(c[(-a, -b)] == m for (a, b), m in c.items())


def load_polytopes():
    polys, total, scanned_by_v = [], 0, Counter()
    for f in sorted(glob.glob(os.path.join(
            os.path.dirname(os.path.abspath(__file__)),
            "..", "output", "both_sides_v*.json"))):
        for key, r in json.load(open(f)).items():
            v = int(key.split("-")[2])
            total += r["n"]
            scanned_by_v[v] += r["n"]
            for h in r["hits"]:
                polys.append((v, [tuple(x) for x in h["verts"]]))
    polys.append((36, [tuple(x) for x in DELTA36]))
    scanned_by_v[36] += 1
    return polys, total + 1, scanned_by_v       # +1: Delta_36, verified separately


def main():
    polys, total, scanned_by_v = load_polytopes()
    assert total == 473_800_776, total
    print(f"scanned: {total:,} reflexive 4-polytopes (complete classification)")
    print(f"both-sides-unit polytopes: {len(polys)}")
    assert len(polys) == 590, len(polys)

    per_v = Counter(v for v, _ in polys)
    print("distribution by vertex count:",
          {v: per_v[v] for v in sorted(per_v)})

    G = gl2_bounded(3)
    occur = Counter()
    nonsmooth_polys = []
    f1_polys = []
    records = []                       # (v, V, per-poly face Counter, rep)
    for v, V in polys:
        rep = analyze("p", V, verbose=False)
        assert rep is not None
        assert all(l == 1 for l in rep["edges"].values()), (v, "non-unit edge")
        assert all(f["npoints"] == 1 for f in rep["faces"]), (v, "l(F*)>1")
        ns_here, cnt = [], Counter()
        for f in rep["faces"]:
            k, i, st = f["k"], f["i"], f["status"]
            z = is_zonotope(f["edges2d"])
            occur[(k, i, z, st)] += 1
            cnt[(k, i, z, st)] += 1
            # --- T1 ---
            assert k == 3 or z or i == 1, ("T1 violated", v, k, i, st)
            # --- T2 bookkeeping ---
            assert "def-only" not in st, ("def-only on both-sides!", v)
            if "non-smooth" in st:
                ns_here.append((k, i))
                if (k, i) == (4, 1):
                    assert equiv(tuple(sorted(f["edges2d"])),
                                 tuple(sorted(F1_EDGES)), G), "not the F1 class"
                    f1_polys.append((v, V))
        records.append((v, V, cnt, rep))
        if ns_here:
            nonsmooth_polys.append((v, sorted(ns_here)))

    print("\nface-class occurrences (k, i, zonotope?, status):")
    for (k, i, z, st), n in sorted(occur.items()):
        print(f"  k={k} i={i} {'zonotope' if z else 'asym.':8s} {st:<26s} x{n}")

    # --- T2 ---
    assert sorted(nonsmooth_polys) == sorted([
        (5,  [(3, 2)] * 10),
        (9,  [(3, 1)] * 6),
        (22, [(3, 2)] * 0 + [(4, 1)]),
    ]), nonsmooth_polys
    assert len(f1_polys) == 1
    print("\nT1 PROVED: every face is a triangle, a zonotope, or reflexive (i=1).")
    print("T2 PROVED: non-smoothable both-sides germs = quotient triangles")
    print("           ([3,1] x6 on one 9-vertex polytope; [3,2] x10 on one")
    print("           5-vertex polytope) and the F1-cone (x1, 22 vertices);")
    print("           def-only faces: ZERO database-wide.")

    # ---- every remaining number of paper 3, asserted (adversarial round) ----
    assert dict(per_v) == TAB1_PAPER, per_v                       # Table 1
    assert dict(occur) == TAB2_PAPER, occur                       # Table 2
    assert sum(n for w, n in scanned_by_v.items() if w <= 18) == 395_406_329
    assert sum(n for w, n in scanned_by_v.items() if w <= 8) == 1_037_834
    # the local-balancing check of the refuted-conjecture subsection
    # (regenerated by src/b1_local.py --json over v05-v08)
    b1 = json.load(open(os.path.join(
        os.path.dirname(os.path.abspath(__file__)),
        "..", "output", "b1_local_v0508.json")))["TOTAL"]
    assert (b1["n"], b1["cand"], b1["viol"]) == (1_037_834, 38_571, 0), b1

    # asymmetric (neither triangle nor centrally symmetric) faces: 88 on 55
    asym = [(v, V, cnt) for v, V, cnt, _ in records
            if any(k >= 4 and not z for (k, i, z, st) in cnt)]
    n_asym_faces = sum(m for v, V, cnt in asym
                       for (k, i, z, st), m in cnt.items() if k >= 4 and not z)
    assert n_asym_faces == 88 and len(asym) == 55, (n_asym_faces, len(asym))
    assert min(v for v, _, _ in asym) == 19       # conjecture TRUE for v <= 18
    dp7 = [(v, cnt) for v, V, cnt in asym if cnt[(5, 1, False, S1)]]
    assert sum(c[(5, 1, False, S1)] for _, c in dp7) == 87
    assert (min(v for v, _ in dp7), max(v for v, _ in dp7)) == (19, 31)

    # the smallest counterexample Delta_19: unique at 19 vertices,
    # 14 nodes + one dP7-cone point, matching the paper's coordinates
    v19 = [(V, cnt) for v, V, cnt in asym if v == 19]
    assert len(v19) == 1 and set(v19[0][0]) == set(D19_PAPER)
    c19 = v19[0][1]
    assert c19[(4, 0, True, S1)] == 14 and c19[(5, 1, False, S1)] == 1
    assert all((k, i) == (3, 0) for (k, i, z, st) in c19
               if (k, i, z, st) not in ((4, 0, True, S1), (5, 1, False, S1)))

    # the low-vertex stratum (paper 3, Example: two polar pairs + one
    # self-polar polytope among the 3,905,789 polytopes with <= 9 vertices)
    assert sum(n for w, n in scanned_by_v.items() if w <= 9) == 3_905_789
    low = [r for r in records if r[0] <= 9]
    assert Counter(r[0] for r in low) == Counter({5: 2, 6: 1, 8: 1, 9: 1})
    s5 = [r for r in low if set(r[1]) == set(S5_PAPER)]
    assert len(s5) == 1 and dict(s5[0][2]) == {(3, 2, False, RIG): 10}
    pol5 = [u for (u, c, _) in facets(s5[0][1])]
    rp5 = analyze("polar(S5)", pol5, verbose=False)
    assert len(pol5) == 5 and all(f["status"] == "smooth" for f in rp5["faces"])
    other5 = [r for r in low if r[0] == 5 and set(r[1]) != set(S5_PAPER)]
    assert len(other5) == 1 and all(st == "smooth"
                                    for (k, i, z, st) in other5[0][2])
    r6 = next(r for r in low if r[0] == 6)
    assert all(st == "smooth" for (k, i, z, st) in r6[2])
    assert all(len(idx) == 4 for (u, c, idx) in facets(r6[1]))    # simplicial
    pol6 = [u for (u, c, _) in facets(r6[1])]
    rp6 = analyze("polar(v6)", pol6, verbose=False)
    cp6 = Counter((f["k"], f["i"], is_zonotope(f["edges2d"]), f["status"])
                  for f in rp6["faces"])
    c9 = next(r for r in low if r[0] == 9)[2]
    assert len(pol6) == 9 and cp6 == c9
    assert c9[(3, 1, False, RIG)] == 6 and c9[(4, 2, True, S1)] == 9
    # the fifth polytope: 8 vertices, 16 facets, 32 smooth triangles; its
    # polar is a SIXTEEN-vertex both-sides polytope (24 diamond faces) --
    # the <=9 window is NOT closed under polarity (adversarial-round catch)
    r8 = next(r for r in low if r[0] == 8)
    pol8 = [u for (u, c, _) in facets(r8[1])]
    rp8 = analyze("polar(v8)", pol8, verbose=False)
    cp8 = Counter((f["k"], f["i"], is_zonotope(f["edges2d"]), f["status"])
                  for f in rp8["faces"])
    assert len(pol8) == 16
    assert dict(r8[2]) == {(3, 0, False, "smooth"): 32}
    assert dict(cp8) == {(4, 1, True, S1): 24}
    assert any(r[2] == cp8 for r in records if r[0] == 16)   # partner exists

    # the top of the classification: H x H and its polar free sum
    r36 = next(r for r in records if r[0] == 36)
    assert dict(r36[2]) == {(4, 0, True, S1): 36, (6, 1, True, S2): 12}
    pol36 = [u for (u, c, _) in facets(r36[1])]
    rp36 = analyze("polar(HxH)", pol36, verbose=False)
    assert len(pol36) == 12 and len(rp36["faces"]) == 72
    assert all(f["k"] == 3 and f["status"] == "smooth" for f in rp36["faces"])

    # global polarity-closure audit (the false-negative guard of paper 3
    # Sec. 5.1): both-sides unitality is self-dual, so polarity permutes the
    # true set.  Compute every hit's polar EXACTLY and require the multiset
    # of invariants (vertex count, facet count, complete face-class
    # multiset) of the 590 polars to equal that of the 590 hits.  A missed
    # polytope whose polar partner was detected would break this equality.
    hit_invs, pol_invs = Counter(), Counter()
    for v, V, cnt, rep in records:
        fs = facets(V)
        polV = [u for (u, c, _) in fs]
        rp = analyze("pol", polV, verbose=False)
        assert rp is not None
        assert all(l == 1 for l in rp["edges"].values())
        assert all(f["npoints"] == 1 for f in rp["faces"])
        pcnt = Counter((f["k"], f["i"], is_zonotope(f["edges2d"]), f["status"])
                       for f in rp["faces"])
        hit_invs[(v, len(fs), tuple(sorted(cnt.items())))] += 1
        pol_invs[(len(fs), v, tuple(sorted(pcnt.items())))] += 1
    assert hit_invs == pol_invs, "polarity-closure audit FAILED"
    print("polarity-closure audit: invariants of the 590 polars == "
          "invariants of the 590 hits (closed under polarity)")

    # smooth x smooth pairs (both hypersurfaces smooth, no resolution needed):
    # exactly ONE in the whole classification -- the 24-cell (Braun's (20,20)
    # self-mirror threefold), paper 3's Example "the unique smooth mirror pair"
    allsm = [r for r in records
             if all(st == "smooth" for (k, i, z, st) in r[2])]
    both_smooth = []
    for v, V, cnt, rep in allsm:
        fs = facets(V)
        rr = analyze("polar", [u for (u, c, _) in fs], verbose=False)
        if all(f["status"] == "smooth" for f in rr["faces"]):
            both_smooth.append((v, V, fs, rr))
    assert len(allsm) == 8 and len(both_smooth) == 1
    v24, V24, fs24, rp24 = both_smooth[0]
    assert v24 == 24 and len(fs24) == 24                 # self-dual f-vector
    assert all(len(idx) == 6 for (u, c, idx) in fs24)    # octahedral facets
    assert len(rp24["faces"]) == 96
    h24 = hodge_numbers(V24, "24-cell")
    h24m = hodge_numbers([u for (u, c, _) in fs24], "24-cell polar")
    assert h24 == (20, 20) == h24m                       # the self-mirror CY
    print(f"\nall-faces-smooth polytopes: {len(allsm)}; both-sides smooth: "
          f"exactly 1 -- the 24-cell, Hodge (20,20) x (20,20)")
    print("PAPER-ASSERTS: every number of paper 3 re-derived and asserted.")

    # --- T3: the unique F1 mirror pair ---
    v, V = f1_polys[0]
    assert v == 22 and set(V) == set(DF1_PAPER)   # matches the paper verbatim
    polar = [u for (u, c, _) in facets(V)]
    repp = analyze("polar", polar, verbose=False)
    assert len(polar) == 26 and repp is not None
    assert all(l == 1 for l in repp["edges"].values())
    assert all(f["npoints"] == 1 for f in repp["faces"])
    assert all("non-smooth" not in f["status"] for f in repp["faces"]), \
        "polar carries a non-smoothable face?!"
    cX = Counter((f["k"], f["i"], f["status"]) for f in
                 analyze("X", V, verbose=False)["faces"])
    cM = Counter((f["k"], f["i"], f["status"]) for f in repp["faces"])
    print("\nT3: the unique F1 mirror pair (22 <-> 26 vertices):")
    print("  X  faces:", dict(cX))
    print("  X* faces:", dict(cM))
    assert dict(cX) == {(3, 0, "smooth"): 50, (4, 0, S1): 20,
                        (4, 1, RIG): 1, (6, 1, S2): 1}
    assert dict(cM) == {(3, 0, "smooth"): 38, (4, 0, S1): 26,
                        (5, 1, S1): 2, (6, 1, S2): 2}
    assert sum(cX.values()) == 72 and sum(cM.values()) == 68  # 2-face totals
    h11, h21 = hodge_numbers(V, "F1 side")
    h11m, h21m = hodge_numbers(polar, "mirror side")
    assert (h11, h21) == (h21m, h11m), "Hodge numbers not mirror-swapped"
    assert (h11, h21) == (20, 26), (h11, h21)
    print(f"  MPCP Hodge numbers: X-hat ({h11},{h21})  <->  mirror-hat "
          f"({h11m},{h21m})  [mirror-swapped, as they must be]")
    print("\nall both-sides census asserts pass")


if __name__ == "__main__":
    main()


==> anc/src/both_sides_chain.sh <==
#!/bin/bash
# Reproduce the full both-sides scan over the complete Kreuzer--Skarke
# database (paper 3, Sec. 5).  The driver pins and verifies every input,
# validates an existing result before resuming past it, writes new results
# atomically, and records a complete transcript.
#
# Per vertex-count file NN = 05..33:
#   1. download the parquet from an immutable Hugging Face revision if absent;
#   2. verify byte size and SHA-256 against the committed input manifest;
#   3. if a result exists, verify its schema, row count, aggregates, and every
#      positive hit with the exact reference toolkit before skipping it;
#   4. otherwise cross-check the engines on 40 rows and run the full fast scan.
# The separately stored 36-vertex polytope is input-verified and then checked
# by missing_polytope.py.  Finally both_sides_census.py re-derives all paper-3
# claims from the result artifacts.
#
# This protects provenance and positive results.  It does not constitute the
# independent re-scan of every negative row discussed in paper 3.
#
# Usage: ./src/both_sides_chain.sh [procs]  (default: all cores minus two)
set -euo pipefail
cd "$(dirname "$0")/.."

PY=${PY:-./venv/bin/python}
REVISION="60c0e119a03608418df538191f65da3f43b5b819"
BASE="https://huggingface.co/datasets/calabi-yau-data/polytopes-4d/resolve/$REVISION"
MANIFEST="manifests/ks_polytopes_4d_sha256.tsv"
VERIFIER="src/verify_both_sides_artifact.py"
RUN_LOG=${RUN_LOG:-output/both_sides_chain_transcript.txt}

if [ ! -x "$PY" ]; then
    echo "Python interpreter is not executable: $PY" >&2
    exit 1
fi

CPU_COUNT=$(sysctl -n hw.ncpu 2>/dev/null || nproc)
if [ "$CPU_COUNT" -gt 2 ]; then DEFAULT_PROCS=$((CPU_COUNT - 2)); else DEFAULT_PROCS=1; fi
PROCS=${1:-$DEFAULT_PROCS}
if [ "$PROCS" -lt 1 ]; then
    echo "process count must be positive" >&2
    exit 1
fi

mkdir -p data/ks/.partial output
exec > >(tee -a "$RUN_LOG") 2>&1

echo "=== both-sides chain start: $(date -u '+%Y-%m-%dT%H:%M:%SZ') ==="
echo "dataset revision: $REVISION"
echo "source commit: $(git rev-parse HEAD 2>/dev/null || echo unavailable)"
if ! git diff --quiet -- . 2>/dev/null || ! git diff --cached --quiet -- . 2>/dev/null; then
    echo "source worktree: dirty"
else
    echo "source worktree: clean"
fi
echo "python: $PY"
echo "processes: $PROCS"

ensure_input() {
    local filename=$1
    local target="data/ks/$filename"
    local partial="data/ks/.partial/$filename"
    if [ ! -e "$target" ]; then
        echo "[$(date '+%H:%M:%S')] downloading $filename"
        curl -fL --retry 5 --retry-delay 2 --continue-at - \
             -o "$partial" "$BASE/$filename"
        "$PY" "$VERIFIER" --input "$partial" --manifest "$MANIFEST"
        mv "$partial" "$target"
    else
        "$PY" "$VERIFIER" --input "$target" --manifest "$MANIFEST"
    fi
}

for NN in 05 06 07 08 09 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 \
          26 27 28 29 30 31 32 33; do
    F="polytopes-4d-${NN}-vertices.parquet"
    J="output/both_sides_v${NN}.json"
    # Preserve the two combined low-vertex artifacts from the original run.
    case "$NN" in
        05|06|07)
            [ -e output/both_sides_v0507_fast.json ] && \
                J="output/both_sides_v0507_fast.json"
            ;;
        08|09)
            [ -e output/both_sides_v0809_fast.json ] && \
                J="output/both_sides_v0809_fast.json"
            ;;
    esac

    ensure_input "$F"
    if [ -e "$J" ]; then
        echo "[$(date '+%H:%M:%S')] validating existing result for v$NN"
        "$PY" "$VERIFIER" --input "data/ks/$F" --manifest "$MANIFEST" \
              --result "$J"
        echo "[skip] v$NN has a validated complete result"
        continue
    fi

    echo "[$(date '+%H:%M:%S')] cross-checking engines on v$NN"
    "$PY" -c "import sys; sys.path.insert(0, 'src'); \
from ks_sweep import selftest_engines; \
print('selftest rows ok:', selftest_engines('data/ks/$F', 40))"
    echo "[$(date '+%H:%M:%S')] scanning v$NN"
    "$PY" src/both_sides_fast.py "data/ks/$F" --procs "$PROCS" \
          --dataset-revision "$REVISION" --json "$J"
    "$PY" "$VERIFIER" --input "data/ks/$F" --manifest "$MANIFEST" \
          --result "$J"
done

F36="polytopes-4d-36-vertices.parquet"
ensure_input "$F36"
"$PY" src/missing_polytope.py
"$PY" src/both_sides_census.py

echo "=== both-sides chain complete: $(date -u '+%Y-%m-%dT%H:%M:%SZ') ==="


==> anc/src/both_sides_fast.py <==
#!/usr/bin/env python3
"""
Fast BOTH-SIDES-ANY scan (paper 3, Sec. 5): find EVERY both-sides unit
reflexive 4-polytope -- Delta unit-edged AND max over 2-faces of l(F*) == 1
(<=> Delta* unit-edged, by the transverse-multiplicity identity) -- and test
the triangle-or-zonotope conjecture on each hit.

Unlike src/both_sides_ks.py (pure-python reference path, v5-v9), this reuses
the validated FAST engine of src/ks_sweep.py (numpy facet batches + cached
integer polygon classification), so files up to v12-v13 are feasible.  Hits
are rare (5 in v<=9), so each hit is re-verified with the exact reference
toolkit (batyrev_global.analyze) and its faces are tested for
triangle-or-centrally-symmetric directly.

Run:  ./venv/bin/python src/both_sides_fast.py data/ks/polytopes-4d-10-vertices.parquet \
          --procs 8 --json output/both_sides_v10.json
"""
from itertools import combinations
from multiprocessing import Pool
import argparse
import hashlib
import json
import os
import sys
import tempfile
import time

sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from ks_sweep import (CensusMatcher, classify_polytope_fast, facets_np,     # noqa: E402
                      file_meta, iter_vert_chunks)
from batyrev_global import analyze                                          # noqa: E402

_MATCHER = None


def _init_worker():
    global _MATCHER
    _MATCHER = CensusMatcher()


def _work_chunk(args):
    """Count both-sides-any polytopes in a chunk; return hits' vertex lists."""
    global _MATCHER
    verts, subsets = args
    n_seen, hits = 0, []
    B = verts.shape[0]
    C, n = subsets.shape[0], verts.shape[1]
    step = max(16, min(B, 40_000_000 // max(1, C * n * 8)))
    for s in range(0, B, step):
        vb = verts[s:s + step]
        all_facs = facets_np(vb, subsets)
        for bi in range(vb.shape[0]):
            V = [tuple(int(x) for x in row) for row in vb[bi]]
            r = classify_polytope_fast(V, all_facs[bi], _MATCHER)
            n_seen += 1
            if r["all_unit"] and r["max_dual"] == 1:
                hits.append(V)
    return n_seen, hits


def is_zonotope(evs):
    """Unit-edge polygon centrally symmetric <=> edge vectors in +/- pairs."""
    from collections import Counter
    c = Counter(tuple(e) for e in evs)
    return all(c[(-a, -b)] == m for (a, b), m in c.items())


def verify_hit(V):
    """Exact re-check of one both-sides hit + conjecture test per face.
    Returns dict with face kinds and any asymmetric (counterexample) faces."""
    rep = analyze("hit", [tuple(v) for v in V], verbose=False)
    assert rep is not None, "hit not reflexive?!"
    assert all(l == 1 for l in rep["edges"].values()), "hit not unit-edged?!"
    assert all(f["npoints"] == 1 for f in rep["faces"]), "hit has l(F*)>1?!"
    kinds, bad = [], []
    for f in rep["faces"]:
        if f["k"] == 3:
            kinds.append("triangle:" + f["status"])
        elif is_zonotope(f["edges2d"]):
            kinds.append(f"zonotope k={f['k']}:" + f["status"])
        else:
            kinds.append(f"ASYMMETRIC k={f['k']}:" + f["status"])
            bad.append(f["verts"])
    return dict(verts=V, facekinds=sorted(set(kinds)), asymmetric=bad)


def iter_range(path, chunk, start, stop):
    """iter_vert_chunks restricted to rows [start, stop): skip whole chunks
    before `start`, trim the boundary chunks."""
    done = 0
    for verts in iter_vert_chunks(path, chunk):
        lo, hi = done, done + verts.shape[0]
        done = hi
        if hi <= start:
            continue
        if lo >= stop:
            return
        yield verts[max(0, start - lo): min(verts.shape[0], stop - lo)]


def file_sha256(path):
    digest = hashlib.sha256()
    with open(path, "rb") as stream:
        for block in iter(lambda: stream.read(8 * 1024 * 1024), b""):
            digest.update(block)
    return digest.hexdigest()


def write_json_atomic(path, payload):
    """Publish a complete JSON artifact or leave the previous one untouched."""
    target = os.path.abspath(path)
    directory = os.path.dirname(target) or "."
    os.makedirs(directory, exist_ok=True)
    fd, temporary = tempfile.mkstemp(
        prefix=f".{os.path.basename(target)}.", suffix=".tmp", dir=directory)
    try:
        with os.fdopen(fd, "w") as stream:
            json.dump(payload, stream, indent=1)
            stream.write("\n")
            stream.flush()
            os.fsync(stream.fileno())
        os.replace(temporary, target)
    except BaseException:
        try:
            os.unlink(temporary)
        except FileNotFoundError:
            pass
        raise


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("files", nargs="+")
    ap.add_argument("--procs", type=int, default=max(1, (os.cpu_count() or 4) - 2))
    ap.add_argument("--json", default=None)
    ap.add_argument("--start", type=int, default=0, help="first row (segmented runs)")
    ap.add_argument("--stop", type=int, default=None, help="one past last row")
    ap.add_argument("--dataset-revision", default=None,
                    help="immutable source revision recorded in the result")
    args = ap.parse_args()
    import numpy as np
    import threading
    out = {}
    for path in args.files:
        t0 = time.time()
        nrows, n = file_meta(path)
        stop = nrows if args.stop is None else min(args.stop, nrows)
        subsets = np.array(list(combinations(range(n), 4)), dtype=np.int64)
        C = subsets.shape[0]
        chunk = max(200, min(20000, 60_000_000 // max(1, C * n),
                             (nrows + 4 * args.procs - 1) // (4 * args.procs)))
        sem = threading.BoundedSemaphore(args.procs * 3)

        def jobs():
            for verts in iter_range(path, chunk, args.start, stop):
                sem.acquire()
                yield (verts, subsets)

        total, hits = 0, []
        with Pool(processes=args.procs, initializer=_init_worker) as pool:
            for n_seen, hs in pool.imap_unordered(_work_chunk, jobs()):
                sem.release()
                total += n_seen
                hits.extend(hs)
        verified = [verify_hit(V) for V in hits]
        n_asym = sum(1 for v in verified if v["asymmetric"])
        key = os.path.basename(path)
        if args.start or stop < nrows:
            key += f"[{args.start}:{stop}]"
        input_digest = file_sha256(path)
        out[key] = dict(
            n=total, both_sides_any=len(hits), asymmetric_hits=n_asym,
            hits=verified, secs=round(time.time() - t0, 1),
            input_sha256=input_digest, input_bytes=os.path.getsize(path),
            dataset_revision=args.dataset_revision,
            row_start=args.start, row_stop=stop,
            complete=(args.start == 0 and stop == nrows),
            scanner_version=2)
        print(f"{key}: n={total}  both-sides-any={len(hits)}"
              f"  ASYMMETRIC(=counterexample)={n_asym}"
              f"  [{time.time()-t0:.0f}s]", flush=True)
        for v in verified:
            print("   hit:", v["facekinds"],
                  ("COUNTEREXAMPLE!" if v["asymmetric"] else "(conjecture ok)"),
                  flush=True)
        if args.json:
            write_json_atomic(args.json, out)
    print("BOTH-SIDES-FAST-DONE", flush=True)


if __name__ == "__main__":
    main()


==> anc/src/both_sides_ks.py <==
#!/usr/bin/env python3
"""
Option 2: scan the LOW-vertex Kreuzer-Skarke list for BOTH-SIDES-UNIT reflexive
4-polytopes with a non-smoothable 2-face -- over ALL reflexive polytopes (not
just the planted family of Option 1).

Condition (see both_sides_search.py):
  Delta unit-edged  AND  Delta* unit-edged  AND  a non-smoothable 2-face.
Since edges of Delta* <-> 2-faces F of Delta with length l(F*), "Delta* unit"
<=> max over 2-faces of l(F*) == 1.  We compute that max directly.

Uses the pure-python classification of ks_sweep (cross-validated there against
the dataset Hodge numbers and the fast engine).  Reads parquet with pyarrow;
streams in chunks; multiprocessed.

Run (venv with numpy+pyarrow):
  ./venv/bin/python src/both_sides_ks.py data/ks/polytopes-4d-05-vertices.parquet ...
"""
from collections import Counter
from itertools import combinations
from multiprocessing import Pool
import argparse
import json
import os
import sys
import time

sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from toric_census import rigid, smoothing_components                        # noqa: E402
from ks_sweep import facets_reflexive, two_faces_of, polygon_of_face        # noqa: E402
from batyrev_global import vgcd, vsub                                       # noqa: E402


def classify_bs(V):
    """Both-sides classification of one reflexive polytope V (list of 4-tuples).
    Returns all_unit (Delta edges), max_dual = max l(F*) over 2-faces
    (= max edge length of Delta*), and the non-smoothable unit-edge faces."""
    facs = facets_reflexive(V)
    tf = two_faces_of(V, facs)
    all_unit = True
    max_dual = 1
    nbad_unit = 0
    bad_faces = []                                    # (status, k, i) per bad face
    for I, (a, b) in tf.items():
        u1, u2 = facs[a][0], facs[b][0]
        evs, lens = polygon_of_face(V, I, u1, u2)
        dl = vgcd(vsub(u1, u2))                       # l(F*) of this 2-face
        if dl > max_dual:
            max_dual = dl
        if any(l >= 2 for l in lens):
            all_unit = False
            continue
        k = len(evs)
        if k == 3:                                    # standard triangle => smooth
            aa, bb = evs[0], evs[1]
            if abs(aa[0] * bb[1] - aa[1] * bb[0]) == 1:
                continue
        if smoothing_components(list(evs)) == 0:      # rigid or def-only
            nbad_unit += 1
            A2, x, y = 0, 0, 0
            for e in evs:
                A2 += x * e[1] - y * e[0]; x += e[0]; y += e[1]
            A2 = abs(A2)
            ii = (A2 - k + 2) // 2
            bad_faces.append(("rigid" if rigid(list(evs)) else "def-only", k, ii))
    both = all_unit and (max_dual == 1)
    # a NON-TRIANGLE bad face on a both-sides polytope is the prize (non-quotient)
    nontri = both and any(k >= 4 for _, k, _ in bad_faces)
    return dict(all_unit=all_unit, max_dual=max_dual, nbad_unit=nbad_unit,
                bad_faces=bad_faces, both_sides=both,
                hit=(both and nbad_unit > 0), nontri_hit=nontri)


def selftest():
    """max l(F*) must match the mirror-run dual-edge maxima:
    Delta_A -> 9, Delta_B -> 9, Delta_N -> 7; and none is both-sides."""
    from toric_census import ccw_sort, verts_from_edges
    F = [(x, y, 1, 0) for (x, y) in [(0, 0), (-2, -1), (-2, -2), (-1, -2)]]
    A = F + [(0, 0, 0, 1), (1, 1, -1, -1)]
    P = [(x, y, 1, 0) for (x, y) in [(0, 0), (-2, -1), (-3, -2), (-2, -3), (-1, -2)]]
    B = P + [(0, 0, 0, 1), (1, 1, -1, -1)]
    sq = verts_from_edges(ccw_sort([(1, 0), (0, 1), (-1, 0), (0, -1)]))
    N = [(x, y, 1, 0) for (x, y) in sq] + [(0, 0, 0, 1), (0, 1, -1, 0), (-1, -2, 1, -1)]
    for nm, V, exp_max, exp_bad in [("A", A, 9, 1), ("B", B, 9, 1), ("N", N, 7, 0)]:
        r = classify_bs([tuple(v) for v in V])
        assert r["max_dual"] == exp_max, (nm, r["max_dual"], exp_max)
        assert r["nbad_unit"] == exp_bad, (nm, r["nbad_unit"], exp_bad)
        assert not r["both_sides"], nm
    print("selftest: max l(F*) = 9,9,7 on Delta_A,B,N; none both-sides — OK",
          flush=True)


def _empty():
    return dict(n=0, nonsmoothable=0, both_sides_any=0, hits=0, nontri_hits=0,
                maxdual_hist_ns=Counter(), hit_facekinds=Counter(),
                hit_polys=[], nontri_polys=[])


def _work(rows):
    agg = _empty()
    for V in rows:
        V = [tuple(int(x) for x in v) for v in V]
        r = classify_bs(V)
        agg["n"] += 1
        if r["both_sides"]:
            agg["both_sides_any"] += 1
        if r["nbad_unit"] > 0:
            agg["nonsmoothable"] += 1
            agg["maxdual_hist_ns"][r["max_dual"]] += 1
            if r["hit"]:
                agg["hits"] += 1
                for (st, k, ii) in r["bad_faces"]:
                    agg["hit_facekinds"][(st, k)] += 1
                if len(agg["hit_polys"]) < 30:
                    agg["hit_polys"].append((V, r["bad_faces"]))
                if r["nontri_hit"]:
                    agg["nontri_hits"] += 1
                    if len(agg["nontri_polys"]) < 30:
                        agg["nontri_polys"].append((V, r["bad_faces"]))
    return agg


def _merge(a, b):
    a["n"] += b["n"]; a["nonsmoothable"] += b["nonsmoothable"]
    a["both_sides_any"] += b["both_sides_any"]; a["hits"] += b["hits"]
    a["nontri_hits"] += b["nontri_hits"]
    a["maxdual_hist_ns"] += b["maxdual_hist_ns"]
    a["hit_facekinds"] += b["hit_facekinds"]
    a["hit_polys"].extend(b["hit_polys"][:max(0, 30 - len(a["hit_polys"]))])
    a["nontri_polys"].extend(b["nontri_polys"][:max(0, 30 - len(a["nontri_polys"]))])
    return a


def sweep(path, procs, chunk=3000, limit=None):
    import pyarrow.parquet as pq
    pf = pq.ParquetFile(path)
    agg = _empty()
    buf, done = [], 0
    with Pool(procs) as pool:
        pending = []
        for batch in pf.iter_batches(batch_size=chunk, columns=["vertices"]):
            rows = batch.column(0).to_pylist()
            if limit is not None:
                rows = rows[:max(0, limit - done)]
            done += len(rows)
            pending.append(pool.apply_async(_work, (rows,)))
            if len(pending) >= procs * 3:
                agg = _merge(agg, pending.pop(0).get())
            if limit is not None and done >= limit:
                break
        for p in pending:
            agg = _merge(agg, p.get())
    return agg


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("files", nargs="+")
    ap.add_argument("--procs", type=int, default=max(1, (os.cpu_count() or 4) - 2))
    ap.add_argument("--limit", type=int, default=None)
    ap.add_argument("--json", default=None)
    args = ap.parse_args()

    selftest()
    grand = _empty()
    for path in args.files:
        t0 = time.time()
        agg = sweep(path, args.procs, limit=args.limit)
        name = os.path.basename(path)
        hist = dict(sorted(agg["maxdual_hist_ns"].items()))
        min_md = min(agg["maxdual_hist_ns"]) if agg["maxdual_hist_ns"] else None
        print(f"{name}: n={agg['n']}  non-smoothable(unit face)={agg['nonsmoothable']}  "
              f"both-sides-unit(any)={agg['both_sides_any']}  "
              f"BOTH-SIDES+NON-SMOOTHABLE={agg['hits']}  "
              f"** NON-TRIANGLE (non-quotient) hits = {agg['nontri_hits']} **  "
              f"[{time.time()-t0:.0f}s]", flush=True)
        print(f"    min max l(F*) among non-smoothable = {min_md}; "
              f"hit face kinds (status,k)->count = {dict(agg['hit_facekinds'])}",
              flush=True)
        for V, bf in agg["nontri_polys"][:10]:
            print(f"    *** NON-TRIANGLE HIT: bad_faces={bf}  V={V}", flush=True)
        grand = _merge(grand, agg)

    print("\n" + "=" * 72)
    hist = dict(sorted(grand["maxdual_hist_ns"].items()))
    min_md = min(grand["maxdual_hist_ns"]) if grand["maxdual_hist_ns"] else None
    print(f"TOTAL: n={grand['n']}  non-smoothable={grand['nonsmoothable']}  "
          f"both-sides-unit(any)={grand['both_sides_any']}  "
          f"BOTH-SIDES+NON-SMOOTHABLE={grand['hits']}  "
          f"NON-TRIANGLE hits={grand['nontri_hits']}")
    print(f"  hit face kinds (status,k)->count = {dict(grand['hit_facekinds'])}")
    print(f"  among non-smoothable polytopes: min max l(F*) = {min_md}   "
          f"histogram of max l(F*) = {hist}")
    if grand["hits"] == 0:
        print("  => NO both-sides-unit reflexive polytope (<=9 vtx) has a "
              "non-smoothable face.")
    elif grand["nontri_hits"] == 0:
        print("  => both-sides-unit + non-smoothable EXISTS, but EVERY such face "
              "is a triangle\n     (quotient singularity): the novel non-quotient "
              "(F1) and def-only germs\n     are ALWAYS non-isolated on the Batyrev "
              "mirror (<=9 vtx).")
    else:
        print(f"  => {grand['nontri_hits']} both-sides-unit polytopes carry a "
              "NON-TRIANGLE non-smoothable face:\n     a clean two-sided mirror "
              "statement is possible beyond the quotient case.")
    if args.json:
        with open(args.json, "w") as f:
            json.dump({"n": grand["n"], "nonsmoothable": grand["nonsmoothable"],
                       "both_sides_any": grand["both_sides_any"],
                       "hits": grand["hits"], "nontri_hits": grand["nontri_hits"],
                       "hit_facekinds": {f"{s}_k{k}": v
                                         for (s, k), v in grand["hit_facekinds"].items()},
                       "hist": {str(k): v for k, v in hist.items()},
                       "nontri_polys": grand["nontri_polys"]}, f, indent=1)
        print(f"  results -> {args.json}")


if __name__ == "__main__":
    main()


==> anc/src/check_ks_dataset.py <==
#!/usr/bin/env python3
"""Check the pinned KS parquet copy; see ../DATASET_CHECK.md for scope.

inventory: SHA-256, byte sizes, coverage, parquet row counts.
check --mode stored: exact coordinate-set duplicates (not GL(4,Z) duplicates).
check --mode lattice: PALP reflexivity and canonical GL(4,Z) normal forms.
benchmark: deterministic samples, including SQLite insertion, in both modes.

Full keys, not hashes of polytopes, are stored in SQLite. The lattice check
discharges the database-copy hypothesis only after all 473,800,776 rows pass.
It relies on PALP and the published KS cardinality, and does not check the
singularity predicates or the papers' census results.
"""
from __future__ import annotations

import argparse
import hashlib
import json
import os
from pathlib import Path
import random
import re
import shutil
import sqlite3
import subprocess
import sys
import tempfile
import time

TOTAL = 473_800_776
REVISION = "60c0e119a03608418df538191f65da3f43b5b819"
ROOT = Path(__file__).resolve().parent.parent
NAME = re.compile(r"polytopes-4d-(\d{2})-vertices\.parquet\Z")


class CheckError(RuntimeError):
    pass


def sha256(path):
    h = hashlib.sha256()
    with Path(path).open("rb") as f:
        for block in iter(lambda: f.read(8 * 1024 * 1024), b""):
            h.update(block)
    return h.hexdigest()


def manifest_entries(path):
    entries = {}
    for line in Path(path).read_text().splitlines():
        if not line or line.startswith("#"):
            continue
        digest, size, name = line.split()
        if not NAME.fullmatch(name) or name in entries:
            raise CheckError(f"invalid or repeated manifest filename: {name}")
        if not re.fullmatch(r"[0-9a-f]{64}", digest) or int(size) <= 0:
            raise CheckError(f"invalid manifest entry: {name}")
        entries[name] = {"sha256": digest, "bytes": int(size)}
    expected = {f"polytopes-4d-{n:02d}-vertices.parquet" for n in [*range(5, 34), 36]}
    if entries.keys() != expected:
        raise CheckError("manifest must list each 5--33 and 36 vertex file exactly once")
    return entries


def inventory(data_dir, manifest):
    import pyarrow.parquet as pq

    entries = manifest_entries(manifest)
    present, missing = [], []
    unexpected = sorted(p.name for p in data_dir.glob("*.parquet") if p.name not in entries)
    if unexpected:
        raise CheckError(f"unexpected parquet files in input directory: {unexpected}")
    for name, expected in sorted(entries.items()):
        path = data_dir / name
        if not path.is_file():
            missing.append(name)
            continue
        if path.stat().st_size != expected["bytes"] or sha256(path) != expected["sha256"]:
            raise CheckError(f"size or SHA-256 mismatch: {path}")
        f = pq.ParquetFile(path)
        if not {"vertices", "vertex_count", "facet_count"} <= set(f.schema_arrow.names):
            raise CheckError(f"missing required columns: {path}")
        if f.metadata.num_rows <= 0:
            raise CheckError(f"empty parquet: {path}")
        present.append({"name": name, **expected, "rows": f.metadata.num_rows,
                        "vertices": int(NAME.fullmatch(name)[1])})
    rows = sum(p["rows"] for p in present)
    if rows > TOTAL or (not missing and rows != TOTAL):
        raise CheckError(f"row count {rows:,} conflicts with KS total {TOTAL:,}")
    return {"dataset_revision": REVISION, "manifest_sha256": sha256(manifest),
            "files": present, "missing": missing, "present_rows": rows,
            "expected_rows": TOTAL, "present_bytes": sum(p["bytes"] for p in present),
            "expected_bytes": sum(p["bytes"] for p in entries.values()),
            "coverage_complete": not missing and rows == TOTAL,
            "classification_verified": False}


def validate_row(row, vertex_count):
    vertices = row["vertices"]
    if not isinstance(vertices, list) or len(vertices) != vertex_count:
        raise CheckError("vertex list length disagrees with filename")
    if type(row["vertex_count"]) is not int or row["vertex_count"] != vertex_count:
        raise CheckError("vertex_count column disagrees with filename")
    if type(row["facet_count"]) is not int or row["facet_count"] < 5:
        raise CheckError("invalid facet_count")
    if any(not isinstance(v, list) or len(v) != 4 or
           any(type(x) is not int for x in v) for v in vertices):
        raise CheckError("vertices must be integer vectors of dimension four")
    if len({tuple(v) for v in vertices}) != vertex_count:
        raise CheckError("repeated vertex inside a row")
    return vertices


def encode_key(vertices):
    """Injective variable-length encoding of an ordered integer matrix."""
    out = bytearray()
    for x in [len(vertices), *(x for v in vertices for x in v)]:
        n = 2 * x if x >= 0 else -2 * x - 1
        while n >= 128:
            out.append((n & 127) | 128)
            n >>= 7
        out.append(n)
    return bytes(out)


def find_palp(explicit=None):
    if explicit:
        result = shutil.which(explicit)
        if not result:
            raise CheckError(f"PALP executable not found: {explicit}")
        return result
    for name in ("poly.x", "poly-6d.x", "poly-4d.x"):
        if result := shutil.which(name):
            return result
    if shutil.which("sage"):
        p = subprocess.run(["sage", "-python", "-c",
                            "import shutil; print(shutil.which('poly.x') or '')"],
                           capture_output=True, text=True, timeout=60)
        candidate = p.stdout.strip()
        if p.returncode == 0 and Path(candidate).is_file():
            return candidate
    raise CheckError("PALP unavailable; install PALP or pass --palp /path/to/poly.x")


def palp_keys(rows, vertex_count, executable, timeout=120):
    """Batch PALP calls; fail closed on non-reflexive or unexpected output."""
    inputs = []
    for row in rows:
        vertices = validate_row(row, vertex_count)
        inputs.append(f"4 {vertex_count}\n" + "\n".join(
            " ".join(str(v[j]) for v in vertices) for j in range(4)))
    p = subprocess.run([executable, "-fneN"], input="\n".join(inputs) + "\n",
                       text=True, capture_output=True, timeout=timeout)
    if p.returncode or p.stderr.strip():
        raise CheckError(f"PALP failed: {p.stderr[-1000:]} {p.stdout[-1000:]}")
    lines = iter(line.strip() for line in p.stdout.splitlines() if line.strip())
    keys = []
    try:
        for row in rows:
            header = next(lines)
            match = re.fullmatch(r"(\d+) 4\s+Vertices of P-dual <-> Equations of P", header)
            if not match:
                raise CheckError(f"PALP did not certify reflexivity: {header}")
            facets = int(match[1])
            if facets != row["facet_count"]:
                raise CheckError("recomputed facet count disagrees with dataset")
            for _ in range(facets):
                if len([int(x) for x in next(lines).split()]) != 4:
                    raise CheckError("malformed PALP facet equation")
            header = next(lines)
            if not re.fullmatch(rf"4 {vertex_count}\s+Normal form of vertices of P.*", header):
                raise CheckError(f"dimension or actual vertex count mismatch: {header}")
            matrix = [[int(x) for x in next(lines).split()] for _ in range(4)]
            if any(len(v) != vertex_count for v in matrix):
                raise CheckError("malformed PALP normal form")
            keys.append(encode_key(list(zip(*matrix))))
        if next(lines, None) is not None:
            raise CheckError("extra PALP output")
    except (StopIteration, ValueError) as exc:
        raise CheckError("truncated or malformed PALP output") from exc
    return keys


def batch_keys(rows, vertex_count, mode, palp, timeout):
    if mode == "lattice":
        return palp_keys(rows, vertex_count, palp, timeout)
    return [encode_key(sorted(validate_row(row, vertex_count))) for row in rows]


def open_database(path, identity):
    db = sqlite3.connect(path)
    db.execute("PRAGMA journal_mode=WAL")
    db.execute("PRAGMA synchronous=FULL")
    db.execute("PRAGMA cache_size=-65536")
    db.execute("CREATE TABLE IF NOT EXISTS keys (key BLOB PRIMARY KEY, row_number INTEGER NOT NULL) WITHOUT ROWID")
    db.execute("CREATE TABLE IF NOT EXISTS state (id INTEGER PRIMARY KEY CHECK(id=1), identity TEXT NOT NULL, next_row INTEGER NOT NULL)")
    saved = db.execute("SELECT identity, next_row FROM state WHERE id=1").fetchone()
    identity_text = json.dumps(identity, sort_keys=True)
    if saved:
        if saved[0] != identity_text:
            db.close()
            raise CheckError("checkpoint identity changed; use a new --work-dir")
        offset = saved[1]
    else:
        if db.execute("SELECT 1 FROM keys LIMIT 1").fetchone():
            db.close()
            raise CheckError("checkpoint has keys but no state")
        db.execute("INSERT INTO state VALUES (1, ?, 0)", (identity_text,))
        db.commit()
        offset = 0
    return db, offset


def insert_keys(db, keys, offset):
    try:
        with db:
            for i, key in enumerate(keys, offset):
                try:
                    db.execute("INSERT INTO keys VALUES (?, ?)", (key, i))
                except sqlite3.IntegrityError as exc:
                    previous = db.execute("SELECT row_number FROM keys WHERE key=?", (key,)).fetchone()[0]
                    raise CheckError(f"duplicate rows {previous} and {i} (zero based)") from exc
            db.execute("UPDATE state SET next_row=? WHERE id=1", (offset + len(keys),))
    except CheckError:
        raise


def iter_rows(path, batch_size, start=0):
    import pyarrow.parquet as pq

    f = pq.ParquetFile(path)
    position = 0
    for group in range(f.num_row_groups):
        count = f.metadata.row_group(group).num_rows
        if position + count <= start:
            position += count
            continue
        for batch in f.iter_batches(batch_size=batch_size, row_groups=[group],
                                    columns=["vertices", "vertex_count", "facet_count"]):
            stop = position + len(batch)
            if stop > start:
                yield batch.slice(max(0, start - position)).to_pylist()
            position = stop


def sample_rows(path, count, seed):
    """Uniform deterministic row sample, materializing only sampled Python rows."""
    import pyarrow as pa
    import pyarrow.parquet as pq

    f = pq.ParquetFile(path)
    indices = sorted(random.Random(seed).sample(range(f.metadata.num_rows), min(count, f.metadata.num_rows)))
    rows, offset, cursor = [], 0, 0
    for batch in f.iter_batches(batch_size=8192, columns=["vertices", "vertex_count", "facet_count"]):
        selected = []
        while cursor < len(indices) and indices[cursor] < offset + len(batch):
            selected.append(indices[cursor] - offset)
            cursor += 1
        if selected:
            rows.extend(batch.take(pa.array(selected, type=pa.int64())).to_pylist())
        offset += len(batch)
        if cursor == len(indices):
            break
    return rows


def check_file(info, args, palp):
    path = args.data_dir / info["name"]
    cache = args.work_dir / f"{path.stem}-{args.mode}.sqlite"
    identity = {"input_sha256": info["sha256"], "rows": info["rows"], "mode": args.mode,
                "checker_sha256": sha256(__file__), "palp_sha256": sha256(palp) if palp else None}
    db, offset = open_database(cache, identity)
    start, initial, last = time.perf_counter(), offset, time.perf_counter()
    try:
        if not 0 <= offset <= info["rows"]:
            raise CheckError("checkpoint row offset outside input")
        for rows in iter_rows(path, args.batch_size, offset):
            keys = batch_keys(rows, info["vertices"], args.mode, palp, args.palp_timeout)
            insert_keys(db, keys, offset)
            offset += len(rows)
            if time.perf_counter() - last >= 10:
                print(f"{path.name}: {offset:,}/{info['rows']:,}", flush=True)
                last = time.perf_counter()
        if offset != info["rows"] or db.execute("SELECT count(*) FROM keys").fetchone()[0] != offset:
            raise CheckError("decoded row count or checkpoint key count mismatch")
        if db.execute("PRAGMA quick_check").fetchone()[0] != "ok":
            raise CheckError("SQLite integrity check failed")
    finally:
        db.close()
    return {"name": info["name"], "mode": args.mode, "rows_checked": offset,
            "new_rows": offset - initial, "seconds": time.perf_counter() - start,
            "database_bytes": cache.stat().st_size, "input_sha256": info["sha256"]}


def benchmark(info, args, palp):
    sample_start = time.perf_counter()
    rows = sample_rows(args.data_dir / info["name"], args.sample_per_file, args.seed + info["vertices"])
    sample_seconds = time.perf_counter() - sample_start
    result = {"name": info["name"], "samples": len(rows), "sample_read_seconds": sample_seconds}
    for mode in ("stored", "lattice"):
        with tempfile.TemporaryDirectory(prefix="ks-benchmark-", dir=args.work_dir) as directory:
            start = time.perf_counter()
            path = Path(directory) / "keys.sqlite"
            db, _ = open_database(path, {"benchmark": mode})
            try:
                for offset in range(0, len(rows), args.batch_size):
                    batch = rows[offset:offset + args.batch_size]
                    keys = batch_keys(batch, info["vertices"], mode, palp, args.palp_timeout)
                    insert_keys(db, keys, offset)
            finally:
                db.close()
            seconds = time.perf_counter() - start
            result[mode] = {"seconds": seconds, "rows_per_second": len(rows) / seconds,
                            "linear_full_database_days": seconds / len(rows) * TOTAL / 86400,
                            "sqlite_bytes_per_sample_row": path.stat().st_size / len(rows)}
    return result


def write_report(path, report):
    path.parent.mkdir(parents=True, exist_ok=True)
    temporary = path.with_name(path.name + ".tmp")
    temporary.write_text(json.dumps(report, indent=2, sort_keys=True) + "\n")
    os.replace(temporary, path)


def main(argv=None):
    parser = argparse.ArgumentParser(description=__doc__, formatter_class=argparse.RawDescriptionHelpFormatter)
    parser.add_argument("command", choices=["inventory", "check", "benchmark"])
    parser.add_argument("--data-dir", type=Path, default=ROOT / "data/ks")
    parser.add_argument("--manifest", type=Path, default=ROOT / "manifests/ks_polytopes_4d_sha256.tsv")
    parser.add_argument("--work-dir", type=Path, default=ROOT / "data/ks-check")
    parser.add_argument("--report", type=Path)
    parser.add_argument("--mode", choices=["stored", "lattice"], default="lattice")
    parser.add_argument("--allow-partial", action="store_true", help="check available files; never claims full coverage")
    parser.add_argument("--vertices", nargs="+", type=int, help="select available vertex-count files")
    parser.add_argument("--palp", help="path to poly.x; otherwise find on PATH or through Sage")
    parser.add_argument("--palp-timeout", type=float, default=120, help="seconds per batch; failure is checkpointed")
    parser.add_argument("--batch-size", type=int, default=512)
    parser.add_argument("--sample-per-file", type=int, default=500)
    parser.add_argument("--seed", type=int, default=20260908)
    args = parser.parse_args(argv)
    if args.batch_size <= 0 or args.sample_per_file <= 0 or args.palp_timeout <= 0:
        parser.error("batch size, sample count, and timeout must be positive")
    if not args.data_dir.is_dir():
        parser.error("data directory does not exist")
    report = {"command": args.command, "checker_sha256": sha256(__file__), "status": "incomplete",
              "classification_verified": False}
    report_path = args.report or args.work_dir / f"{args.command}-{args.mode}.json"
    start = time.perf_counter()
    try:
        inv = inventory(args.data_dir, args.manifest)
        report["inventory"] = inv
        print(f"Verified hashes: {len(inv['files'])}/30 files, {inv['present_rows']:,}/{TOTAL:,} rows; "
              f"{len(inv['missing'])} files missing.", flush=True)
        files = inv["files"]
        if args.vertices:
            if len(set(args.vertices)) != len(args.vertices):
                raise CheckError("repeated --vertices argument")
            files = [f for f in files if f["vertices"] in args.vertices]
            if {f["vertices"] for f in files} != set(args.vertices):
                raise CheckError("a selected vertex-count file is absent")
        report["results"] = []
        if args.command == "inventory":
            report["status"] = "integrity_passed"
        else:
            if not files:
                raise CheckError("no available inputs")
            if args.command == "check" and not args.allow_partial and (inv["missing"] or len(files) != 30):
                raise CheckError("full check requires all 30 files; use --allow-partial for an explicitly partial check")
            args.work_dir.mkdir(parents=True, exist_ok=True)
            palp = find_palp(args.palp) if args.mode == "lattice" or args.command == "benchmark" else None
            if palp:
                report["palp"] = {"path": str(Path(palp).resolve()), "sha256": sha256(palp)}
            for info in files:
                result = benchmark(info, args, palp) if args.command == "benchmark" else check_file(info, args, palp)
                report["results"].append(result)
                print(json.dumps(result, sort_keys=True), flush=True)
                write_report(report_path, report)
            report["classification_verified"] = (args.command == "check" and args.mode == "lattice"
                                                   and inv["coverage_complete"] and len(files) == 30
                                                   and sum(r["rows_checked"] for r in report["results"]) == TOTAL)
            report["status"] = "sample_benchmark_passed" if args.command == "benchmark" else "selected_files_passed"
            if report["classification_verified"]:
                report["status"] = "full_lattice_check_passed"
        code = 0
    except (CheckError, OSError, ValueError, sqlite3.DatabaseError, subprocess.TimeoutExpired) as exc:
        report["status"], report["error"] = "failed", str(exc)
        print(f"FAILED: {exc}", file=sys.stderr, flush=True)
        code = 1
    except KeyboardInterrupt:
        report["status"] = "interrupted"
        print("Interrupted; completed check batches can be resumed.", file=sys.stderr)
        code = 130
    report["seconds"] = time.perf_counter() - start
    write_report(report_path, report)
    print(f"Report: {report_path}; classification_verified={report['classification_verified']}", flush=True)
    return code


if __name__ == "__main__":
    sys.exit(main())


==> anc/src/face_data.py <==
#!/usr/bin/env python3
"""
The named two-dimensional faces printed in paper 3.

Three faces carry the paper's statements and are printed in it, so each is
re-derived here from the polytope's vertex list exactly as that list appears in
the text, and every printed quantity is asserted:

  * the F_1 quadrilateral of Delta_{F_1}          (Theorem 5.1)
  * the dP_6 hexagon of Delta_{F_1}               (Theorem 5.1)
  * the dP_7 pentagon of Delta_19                 (section 5.3)

For each face this module derives

  * its vertices, as a subset of the printed list (with their positions);
  * the two facet normals u_1, u_2, in paper 3's normalization -- the primitive
    inner normals with <u_i, .> = -1 on the face, i.e. the vertices of
    Delta^o = {u : <u,v> >= -1}; these are the negatives of the level-+1
    normals the toolkit emits, and the flip is certified both ways;
  * l(F*) = the lattice length of conv{u_1, u_2};
  * the edge multiset in the induced (saturated) lattice on the affine span;
  * an explicit M in GL_2(Z) carrying that multiset onto the reference polygon
    of the del Pezzo catalogue, identifying C(F) as the anticanonical cone over
    the corresponding surface.

The reference polygons are supplied explicitly and then checked against their
catalogue row (number of vertices, interior points, and rigidity or number of
smoothing components), so no identification rests on an unverified constant.

Importing binds the results to FACES and asserts all of it.  Run directly to
print the derivation:

    python3 src/face_data.py            # ~10 s
"""
import os
import sys

ROOT = os.path.dirname(os.path.dirname(os.path.abspath(__file__)))
sys.path.insert(0, os.path.join(ROOT, "src"))

from batyrev_global import (facets, two_faces, face_lattice_polygon,
                            classify_polygon, dual_edge_length)
from toric_census import (ccw_sort, equiv, gl2_bounded, _apply, rigid,
                          smoothing_components, interior_points)

# --------------------------------------------------------------- polytopes
# Delta_{F_1}, exactly as printed in Theorem 5.1.
V_F1 = [(1, 0, 0, 0), (0, 1, 0, 0), (1, -1, 0, 0), (0, 0, 1, 0),
        (0, 0, 0, 1), (0, 0, 1, -1), (0, 0, -1, 1), (0, 0, 0, -1),
        (0, 0, -1, 0), (-1, 1, 0, 0), (0, -1, 0, 0), (-1, 1, -1, 1),
        (0, -1, 0, -1), (0, -1, -1, 0), (-1, 1, -1, 0), (-1, 0, 0, -1),
        (-1, 0, -1, 1), (-1, -1, 0, -1), (-2, 1, -1, 1), (-2, 1, -1, 0),
        (-1, -1, -1, 0), (-2, 0, -1, 0)]

# Delta_19, exactly as printed in section 5.3 (the smallest counterexample).
V_19 = [(1, 0, 0, 0), (0, 1, 0, 0), (0, 0, 1, 0), (0, 0, -1, 0),
        (0, -1, 0, 0), (1, -1, -1, 0), (0, 0, 0, 1), (-1, 1, 1, -1),
        (0, -1, 0, 1), (0, 0, -1, 1), (-1, 1, 0, -1), (-1, 0, 1, -1),
        (-1, 0, 1, 0), (-1, 1, 0, 0), (0, -1, -1, 0), (0, -1, -1, 1),
        (-1, 0, 0, -1), (-2, 1, 1, -1), (-1, 0, 0, 1)]

# ------------------------------------------------- del Pezzo reference polygons
# Edge multisets.  E_F1 is paper 1's Q_A (Remark 2.6); the hexagon is the one
# asserted in toric_census.main().  Each is checked against its catalogue row
# below, so none of these is taken on faith.
REFERENCE = {
    "F1":  (ccw_sort([(-2, -1), (0, -1), (1, 0), (1, 2)]),
            dict(k=4, i=1, rigid=True)),
    "dP7": (ccw_sort([(-1, 1), (-1, 0), (0, -1), (1, -1), (1, 1)]),
            dict(k=5, i=1, rigid=False, sc=1)),
    "dP6": (ccw_sort([(1, 0), (0, 1), (-1, 1), (-1, 0), (0, -1), (1, -1)]),
            dict(k=6, i=1, rigid=False, sc=2)),
}

for _name, (_E, _row) in REFERENCE.items():
    assert len(_E) == _row["k"], f"{_name}: {len(_E)} edges, catalogue says {_row['k']}"
    assert interior_points(_E) == _row["i"], f"{_name}: interior points"
    assert rigid(_E) is _row["rigid"], f"{_name}: rigidity disagrees with the catalogue"
    if "sc" in _row:
        assert smoothing_components(_E) == _row["sc"], \
            f"{_name}: {smoothing_components(_E)} smoothing components, catalogue says {_row['sc']}"

_G = gl2_bounded(3)


def _faces_of(V):
    facs = facets(V)
    out = []
    for I, fp in two_faces(V, facs):
        u1, u2 = facs[fp[0]][0], facs[fp[1]][0]
        _, evs, lens = face_lattice_polygon(V, I, u1, u2)
        out.append((I, u1, u2, ccw_sort(list(evs)), lens,
                    classify_polygon(evs, lens)))
    return facs, out


def derive(V, want, label):
    """Extract the unique 2-face of V matching `want`, and identify it."""
    facs, faces = _faces_of(V)
    hits = [f for f in faces if want(f[5])]
    assert len(hits) == 1, f"{label}: expected one matching face, got {len(hits)}"
    I, u1, u2, E, lens, c = hits[0]

    verts = [V[i] for i in I]
    entries = [V.index(v) + 1 for v in verts]
    assert all(l == 1 for l in lens), f"{label}: face edges not primitive: {lens}"

    # paper 3's normalization: inner normals taking the value -1 on the face
    U1 = tuple(-x for x in u1)
    U2 = tuple(-x for x in u2)
    for U in (U1, U2):
        assert min(sum(a * b for a, b in zip(U, v)) for v in V) == -1, \
            f"{label}: {U} is not a vertex of Delta^o"
        assert {sum(a * b for a, b in zip(U, v)) for v in verts} == {-1}, \
            f"{label}: {U} is not -1 on the whole face"
    ell = dual_edge_length(U1, U2)
    assert ell == dual_edge_length(u1, u2), f"{label}: negation changed l(F*)"

    # explicit GL_2(Z) identification with the catalogue polygon
    ref_name = None
    for name, (Eref, _) in REFERENCE.items():
        if equiv(E, Eref, _G):
            ref_name = name
            break
    assert ref_name is not None, f"{label}: face matches no catalogue polygon"
    Eref = REFERENCE[ref_name][0]
    # prefer the identity when the multiset is already in standard form, so the
    # paper does not print a gratuitous symmetry
    ident = ((1, 0), (0, 1))
    order = [ident] + [g for g in _G if g != ident]
    M = next((g for g in order if ccw_sort([_apply(g, e) for e in E]) == Eref), None)
    assert M is not None, f"{label}: no explicit matrix realizes the equivalence"
    (a, b), (cc, d) = M
    det = a * d - b * cc
    assert abs(det) == 1, f"{label}: M not unimodular (det {det})"
    assert ccw_sort([_apply(M, e) for e in E]) == Eref

    return dict(label=label, verts=verts, entries=entries, U1=U1, U2=U2,
                diff=tuple(x - y for x, y in zip(U1, U2)), ell=ell,
                E=E, ref=ref_name, Eref=Eref, M=M, det=det, cls=c)


FACES = {
    "F1": derive(V_F1,
                 lambda c: c["status"].startswith("RIGID") and c["k"] == 4,
                 "F_1 quadrilateral of Delta_{F_1}"),
    "dP6": derive(V_F1,
                  lambda c: c["k"] == 6 and c["i"] == 1,
                  "dP_6 hexagon of Delta_{F_1}"),
    "dP7": derive(V_19,
                  lambda c: c["k"] == 5 and c["i"] == 1,
                  "dP_7 pentagon of Delta_19"),
}

for _k, _f in FACES.items():
    assert _f["ref"] == _k, f"{_f['label']}: identified as {_f['ref']}, expected {_k}"
    assert _f["ell"] == 1, f"{_f['label']}: l(F*) = {_f['ell']}, expected 1"


def _report():
    for key in ("F1", "dP6", "dP7"):
        f = FACES[key]
        print(f"== {f['label']} ==")
        for v, e in zip(f["verts"], f["entries"]):
            print(f"     vertex {v}   (entry {e})")
        print(f"     u1 = {f['U1']},  u2 = {f['U2']}")
        print(f"     u1 - u2 = {f['diff']},  l(F*) = {f['ell']}")
        print(f"     edge multiset  {f['E']}")
        print(f"     M = {f['M']},  det = {f['det']}  ->  {f['ref']}: {f['Eref']}")
        print()
    print("face_data: every printed quantity re-derived from the listed vertices")


if __name__ == "__main__":
    _report()


==> anc/src/hodge_numbers.py <==
#!/usr/bin/env python3
"""
Batyrev Hodge numbers of the MPCP resolution of the generic anticanonical
hypersurface X in P_Delta, for reflexive Delta in Z^4 (N-side / fan polytope):

  h^{1,1}(X^) = l(Delta)  - 5 - sum_{facets G}  l*(G)  + sum_{2-faces F}  l*(F) l*(F*)
  h^{2,1}(X^) = l(Delta*) - 5 - sum_{facets G*} l*(G*) + sum_{2-faces F*} l*(F*) l*(F)

(Batyrev, J. Alg. Geom. 3 (1994); our Delta is his Delta*.)  Anchors: quintic
simplex -> (1, 101); P(1,1,1,3,3) -> (4, 112).  Headline polytopes of the
paper: Delta_A -> (5, 101), chi = -192; Delta_B -> (9, 81), chi = -144.
"""
import os
import sys
from itertools import combinations

sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from batyrev_global import (facets, two_faces, dot, vsub, vgcd, affine_rank)


def lattice_points(V, facs):
    los = [min(v[i] for v in V) for i in range(4)]
    his = [max(v[i] for v in V) for i in range(4)]
    pts = []
    for x in range(los[0], his[0] + 1):
        for y in range(los[1], his[1] + 1):
            for z in range(los[2], his[2] + 1):
                for w in range(los[3], his[3] + 1):
                    p = (x, y, z, w)
                    if all(dot(u, p) <= c for u, c, _ in facs):
                        pts.append(p)
    return pts


def face_interior_count(pts, facs, tight_target):
    """#lattice points whose tight facet-set equals tight_target."""
    n = 0
    for p in pts:
        tight = frozenset(i for i, (u, c, _) in enumerate(facs) if dot(u, p) == c)
        if tight == tight_target:
            n += 1
    return n


def hodge_numbers(V, name=""):
    facs = facets(V)
    assert all(c == 1 for _, c, _ in facs), "not reflexive"
    Vd = [u for u, _, _ in facs]                      # dual polytope vertices
    facsd = facets(Vd)
    assert all(c == 1 for _, c, _ in facsd)
    pts, ptsd = lattice_points(V, facs), lattice_points(Vd, facsd)

    def side(V_, facs_, pts_):
        sfac = sum(face_interior_count(pts_, facs_, frozenset([i]))
                   for i in range(len(facs_)))
        s2 = 0
        for I, fpair in two_faces(V_, facs_):
            tight = frozenset(i for i in range(len(facs_)) if I <= facs_[i][2])
            lint = face_interior_count(pts_, facs_, tight)
            u1, u2 = facs_[fpair[0]][0], facs_[fpair[1]][0]
            s2 += lint * (vgcd(vsub(u1, u2)) - 1)     # l* of the dual edge
        return sfac, s2

    sfacN, s2N = side(V, facs, pts)
    sfacM, s2M = side(Vd, facsd, ptsd)
    h11 = len(pts) - 5 - sfacN + s2N
    h21 = len(ptsd) - 5 - sfacM + s2M
    if name:
        print(f"{name}: l(D)={len(pts)}, l(D*)={len(ptsd)}, "
              f"(h11, h21)=({h11}, {h21}), chi={2*(h11-h21)}")
    return h11, h21


if __name__ == "__main__":
    e = [(1, 0, 0, 0), (0, 1, 0, 0), (0, 0, 1, 0), (0, 0, 0, 1)]
    assert hodge_numbers(e + [(-1, -1, -1, -1)], "quintic") == (1, 101)
    assert hodge_numbers(e + [(-1, -1, -3, -3)], "P(1,1,1,3,3) X9") == (4, 112)
    F = [(x, y, 1, 0) for (x, y) in [(0, 0), (-2, -1), (-2, -2), (-1, -2)]]
    assert hodge_numbers(F + [(0, 0, 0, 1), (1, 1, -1, -1)], "Delta_A") == (5, 101)
    P = [(x, y, 1, 0) for (x, y) in [(0, 0), (-2, -1), (-3, -2), (-2, -3), (-1, -2)]]
    assert hodge_numbers(P + [(0, 0, 0, 1), (1, 1, -1, -1)], "Delta_B") == (9, 81)
    w3v = [(0, 0, 0, 1), (1, 1, -1, 0), (-2, -2, 1, -1)]
    assert hodge_numbers(F + w3v, "Delta_C (single F1 point)") == (4, 108)
    T = [(x, y, 1, 0) for (x, y) in [(0, 0), (-2, -1), (-1, -2)]]
    assert hodge_numbers(T + w3v, "Delta_C' (single 1/3(1,1,1))") == (3, 111)
    VD = [(1, 0, 0, 0), (0, 1, 0, 0), (0, -1, 0, 0), (0, 0, 1, 0),
          (-3, 1, -1, 0), (0, 1, 1, 0), (0, 0, 0, 1), (-3, 2, 1, -1),
          (-2, 2, 2, -1), (1, 0, 1, 1)]
    assert hodge_numbers(VD, "Delta_D (single def-only point)") == (8, 118)
    print("all Hodge-number asserts pass")


==> anc/src/ks_sweep.py <==
#!/usr/bin/env python3
"""
Kreuzer-Skarke sweep (paper Sec. 6, Q1 + Q3): scan the KS database of
reflexive 4-polytopes for non-smoothable 2-faces.

Data: https://huggingface.co/datasets/calabi-yau-data/polytopes-4d
(parquet, one file per vertex count, columns: vertices [normal form],
vertex_count, facet_count, point_count, dual_point_count, h11, h12,
euler_characteristic).  Download files into data/ks/ first.

Per polytope Delta we compute all 2-faces with their induced-lattice
polygons and classify each:
  * smooth (standard triangle),
  * unit-edge rigid / def-only / smoothable (the census trichotomy; for
    rigid or def-only faces the generic anticanonical X is NON-SMOOTHABLE
    by the paper's Corollary — theorem-grade),
  * non-unit-edge and with no decomposition into unit segments + standard
    triangles: recorded as CANDIDATE non-smoothable only (the germ is
    non-isolated; the correct criterion there is Filip's 0-mutability,
    arXiv:2504.04486, which we have not implemented) — counted separately,
    never claimed.

For each unit-edge non-smoothable face we decide which of the 87 census
classes it is, by exact GL2(Z) matching: a lattice equivalence maps edges to
edges, so it is determined by the images of two independent edge vectors;
trying all ordered image pairs decides equivalence.  Faces equivalent to no
census class are non-smoothable local models OUTSIDE the |.|<=2 census box
and are recorded.

Cross-validation per file: on a random sample of rows our Batyrev Hodge
numbers (src/hodge_numbers.py) must equal the dataset's h11/h12 columns.

Also hunted: a polytope, all edges unit, whose unique non-smooth 2-face is
def-only with dual edge of lattice length 1 -> a compact CY threefold with a
SINGLE deformable-but-never-smoothable point (the paper's sharpened Q2).

Run:  ./venv/bin/python src/ks_sweep.py data/ks/polytopes-4d-06-vertices.parquet
      ./venv/bin/python src/ks_sweep.py data/ks/*.parquet --procs 8
"""
from itertools import combinations
from multiprocessing import Pool
import argparse
import json
import os
import random
import sys
import time

sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from toric_census import (ccw_sort_points, rigid,                         # noqa: E402
                          smoothing_components)
from batyrev_global import (dot, vsub, vgcd, hyperplane_normal,            # noqa: E402
                            int_kernel, solve_int_coords)
from plant_search import nonsmoothable_classes                             # noqa: E402
from hodge_numbers import hodge_numbers                                    # noqa: E402

from math import gcd                                                       # noqa: E402


# ---------------- exact facet/face machinery (n up to ~14 vertices) -------
def facets_reflexive(V):
    """Facets of reflexive conv(V): [(u primitive, idx frozenset)].
    Levels are asserted to be exactly 1 (the dataset is reflexive)."""
    out = {}
    for S in combinations(range(len(V)), 4):
        u = hyperplane_normal(*[V[i] for i in S])
        if u == (0, 0, 0, 0):
            continue
        c = dot(u, V[S[0]])
        vals = [dot(u, v) for v in V]
        if all(x <= c for x in vals):
            pass
        elif all(x >= c for x in vals):
            u = tuple(-x for x in u); c = -c; vals = [-x for x in vals]
        else:
            continue
        g = vgcd(u)
        assert c == g, "polytope not reflexive?"
        u = tuple(x // g for x in u)
        if u not in out:
            out[u] = frozenset(i for i, x in enumerate(vals) if x == g)
    return list(out.items())


def polygon_of_face(V, idx, u1, u2):
    """Induced-lattice polygon of the 2-face: (primitive edge vectors ccw,
    edge lattice lengths)."""
    pts = [V[i] for i in idx]
    ker = int_kernel([list(u1), list(u2)])
    p0 = pts[0]
    coords = [solve_int_coords(ker, vsub(p, p0)) for p in pts]
    coords = ccw_sort_points(coords)
    k = len(coords)
    evs, lens = [], []
    for i in range(k):
        d = vsub(coords[(i + 1) % k], coords[i])
        g = vgcd(d)
        evs.append((d[0] // g, d[1] // g))
        lens.append(g)
    return evs, lens


def two_faces_of(V, facs):
    found = {}
    for (a, b) in combinations(range(len(facs)), 2):
        I = facs[a][1] & facs[b][1]
        if len(I) >= 3:
            key = I
            if key not in found:
                found[key] = (a, b)
    # keep only genuine 2-faces: intersection of exactly 2 facets is 2-dim
    # for a 4-polytope whenever it has >= 3 affinely independent points; the
    # >= 3 shared vertices of two distinct facets of a 4-polytope span the
    # 2-face (ridges of facets are 2-faces).
    return found


# ================== FAST ENGINE (integer-exact, numpy-batched) ==================
# Reliability contract:
#   * all arithmetic is int64; a load-time assert (max|coord| <= 5000) plus the
#     Hadamard bound (normal entries <= (sqrt3*2c)^3, support values times 4c)
#     keeps every intermediate < 2^62 — numpy wraps silently on overflow, so
#     the assert is the guard the whole engine rests on;
#   * no floats anywhere: integer cofactor determinants (not np.linalg.det),
#     np.gcd, and an exact integer half-plane comparator for the ccw sort;
#   * the pure-python engine above stays as the reference: --selftest compares
#     both engines on random rows of every file before sweeping it.

COORD_BOUND = 5000

_KERNEL_CACHE = {}

def _face_kernel(u1, u2):
    """Saturated kernel basis of [u1, u2] + a pivot 2x2 minor, cached: facet
    normal pairs recur heavily across polytopes."""
    key = (u1, u2)
    hit = _KERNEL_CACHE.get(key)
    if hit is not None:
        return hit
    k1, k2 = int_kernel([list(u1), list(u2)])
    piv = None
    for i in range(4):
        for j in range(i + 1, 4):
            d = k1[i] * k2[j] - k1[j] * k2[i]
            if d:
                piv = (i, j, d)
                break
        if piv:
            break
    res = (k1, k2, *piv)
    _KERNEL_CACHE[key] = res
    return res


def polygon_of_face_int(V, idx, u1, u2):
    """Integer-only version of polygon_of_face (no Fractions): induced-lattice
    coordinates via Cramer on a pivot 2x2 minor of the saturated kernel basis;
    exact-division asserts replace the rational solve."""
    pts = [V[i] for i in idx]
    k1, k2, i, j, d = _face_kernel(u1, u2)
    k1i, k1j, k2i, k2j = k1[i], k1[j], k2[i], k2[j]
    p0 = pts[0]
    p0i, p0j = p0[i], p0[j]
    coords = []
    for p in pts:
        ti, tj = p[i] - p0i, p[j] - p0j
        xn = ti * k2j - tj * k2i
        yn = k1i * tj - k1j * ti
        x, y = xn // d, yn // d
        assert x * d == xn and y * d == yn, "non-integral face coordinate"
        # (no 4-row re-verification needed: a face point lies on both facets,
        # hence p - p0 is in the saturated kernel span by construction; the
        # per-file engine selftest guards the implementation end to end)
        coords.append((x, y))
    coords = ccw_sort_points(coords)
    k = len(coords)
    evs, lens = [], []
    for a in range(k):
        dxy = vsub(coords[(a + 1) % k], coords[a])
        g = vgcd(dxy)
        evs.append((dxy[0] // g, dxy[1] // g))
        lens.append(g)
    return evs, lens


def facets_np(verts, subsets):
    """Batched facet enumeration.  verts: (B, n, 4) int64; subsets: (C, 4)
    index array.  Returns per-polytope list of (u tuple, idx frozenset).
    Raises AssertionError if any supporting functional is not at level 1."""
    import numpy as np
    B, n, _ = verts.shape
    pts = verts[:, subsets]                     # (B, C, 4, 4)
    d = pts[:, :, 1:] - pts[:, :, :1]           # (B, C, 3, 4)
    cols = [[c for c in range(4) if c != i] for i in range(4)]
    u = np.empty(pts.shape[:2] + (4,), dtype=np.int64)   # (B, C, 4)
    for i in range(4):
        m = d[..., cols[i]]                     # (B, C, 3, 3)
        det = (m[..., 0, 0] * (m[..., 1, 1] * m[..., 2, 2] - m[..., 1, 2] * m[..., 2, 1])
               - m[..., 0, 1] * (m[..., 1, 0] * m[..., 2, 2] - m[..., 1, 2] * m[..., 2, 0])
               + m[..., 0, 2] * (m[..., 1, 0] * m[..., 2, 1] - m[..., 1, 1] * m[..., 2, 0]))
        u[..., i] = det if i % 2 == 0 else -det
    nonzero = (u != 0).any(-1)                  # (B, C)
    vals = np.einsum('bcx,bnx->bcn', u, verts)  # (B, C, n)
    v0 = np.take_along_axis(
        vals, subsets[None, :, 0][..., None], axis=2)[..., 0]   # (B, C)
    mx, mn = vals.max(-1), vals.min(-1)
    upper = (mx == v0) & nonzero
    lower = (mn == v0) & nonzero & ~upper
    supp = upper | lower
    sign = np.where(upper, 1, -1)
    g = np.gcd.reduce(np.abs(u), axis=-1)       # (B, C)
    lev_ok = (sign * v0 == g)
    assert bool(lev_ok[supp].all()), "supporting functional not at level 1 (not reflexive?)"
    out = []
    for b in range(B):
        idxs = np.flatnonzero(supp[b])
        seen = {}
        for c in idxs:
            gg = int(g[b, c])
            uu = tuple(int(x) * int(sign[b, c]) // gg for x in u[b, c])
            if uu not in seen:
                onfac = np.flatnonzero(vals[b, c] * int(sign[b, c]) == gg)
                seen[uu] = frozenset(int(x) for x in onfac)
        out.append(list(seen.items()))
    return out


_TRICHO_CACHE = {}

def classify_face_cached(evs, lens, matcher):
    """Face verdict: 'long' (non-unit edge), 'tri' (standard triangle),
    'smoothable', or (status, census_id, edges) for a non-smoothable
    unit-edge face.  Cached by the sorted edge multiset — exact, since every
    verdict we cache is a function of the multiset alone."""
    if any(l >= 2 for l in lens):
        return "long"
    k = len(evs)
    if k == 3:
        a, b = evs[0], evs[1]
        if abs(a[0] * b[1] - a[1] * b[0]) == 1:
            return "tri"                         # standard triangle: smooth
    key = tuple(sorted(evs))
    hit = _TRICHO_CACHE.get(key)
    if hit is not None:
        return hit
    if smoothing_components(list(evs)) > 0:
        _TRICHO_CACHE[key] = "smoothable"
        return "smoothable"
    A2, x, y = 0, 0, 0
    for e in evs:
        A2 += x * e[1] - y * e[0]
        x += e[0]; y += e[1]
    A2 = abs(A2)
    i = (A2 - k + 2) // 2
    st = "rigid" if rigid(list(evs)) else "def-only"
    cid = matcher.match(list(evs), k, A2, i)
    res = (st, cid, [list(e) for e in sorted(evs)])
    _TRICHO_CACHE[key] = res
    return res


def classify_polytope_fast(V, facs, matcher):
    """Same result dict as classify_polytope, but from precomputed facets and
    with the integer polygon path + trichotomy cache."""
    tf = {}
    for (a, b) in combinations(range(len(facs)), 2):
        I = facs[a][1] & facs[b][1]
        if len(I) >= 3 and I not in tf:
            tf[I] = (a, b)
    res = dict(nbad_unit=0, nbad_long=0, statuses=[], census_ids=[],
               noncensus=[], all_unit=True, single_defonly=False,
               n_smooth=0, nfaces=len(tf), max_dual=1, nbad_nontri=0,
               both_sides_hit=False, both_sides_nontri=False)
    bad_faces = []
    for I, (a, b) in tf.items():
        u1, u2 = facs[a][0], facs[b][0]
        dl = vgcd(vsub(u1, u2))                    # l(F*) = edge length of Delta*
        if dl > res["max_dual"]:
            res["max_dual"] = dl
        evs, lens = polygon_of_face_int(V, sorted(I), u1, u2)
        cl = classify_face_cached(evs, lens, matcher)
        if cl == "long":
            res["all_unit"] = False
            res["nbad_long"] += 1
        elif cl == "tri":
            res["n_smooth"] += 1
        elif cl == "smoothable":
            pass
        else:
            st, cid, evlist = cl
            res["nbad_unit"] += 1
            if len(evlist) >= 4:                    # non-triangle => non-quotient
                res["nbad_nontri"] += 1
            res["statuses"].append(st)
            res["census_ids"].append(cid)
            if cid is None:
                res["noncensus"].append(evlist)
            npts = vgcd(vsub(u1, u2))
            bad_faces.append((st, npts))
    if (res["all_unit"] and res["nbad_unit"] == 1 and res["nbad_long"] == 0
            and bad_faces and bad_faces[0][0] == "def-only"
            and bad_faces[0][1] == 1):
        res["single_defonly"] = True
    # both-sides-unit = Delta AND Delta* both unit-edged (max l(F*) == 1);
    # a "hit" also carries a non-smoothable face; non-triangle => non-quotient.
    res["both_sides_hit"] = (res["all_unit"] and res["max_dual"] == 1
                             and res["nbad_unit"] > 0)
    res["both_sides_nontri"] = res["both_sides_hit"] and res["nbad_nontri"] > 0
    return res


# ---------------- census matching (exact GL2(Z) equivalence) ----------------
def _match_gl2(E_face, E_class):
    """Is there M in GL2(Z) with M . E_face = E_class (as multisets)?
    M maps edges to edges, so it is determined by the images of two
    independent edges of the face."""
    tgt = tuple(sorted(E_class))
    a = E_face[0]
    b = next(e for e in E_face[1:] if a[0] * e[1] - a[1] * e[0] != 0)
    det_ab = a[0] * b[1] - a[1] * b[0]
    for ap in E_class:
        for bp in E_class:
            det_ap = ap[0] * bp[1] - ap[1] * bp[0]
            if abs(det_ap) != abs(det_ab):
                continue
            # solve M a = ap, M b = bp exactly
            den = det_ab
            m00 = ap[0] * b[1] - bp[0] * a[1]
            m01 = bp[0] * a[0] - ap[0] * b[0]
            m10 = ap[1] * b[1] - bp[1] * a[1]
            m11 = bp[1] * a[0] - ap[1] * b[0]
            if any(x % den for x in (m00, m01, m10, m11)):
                continue
            M = ((m00 // den, m01 // den), (m10 // den, m11 // den))
            if abs(M[0][0] * M[1][1] - M[0][1] * M[1][0]) != 1:
                continue
            img = tuple(sorted((M[0][0] * e[0] + M[0][1] * e[1],
                                M[1][0] * e[0] + M[1][1] * e[1])
                               for e in E_face))
            if img == tgt:
                return True
    return False


class CensusMatcher:
    def __init__(self):
        self.classes = [(tuple(e), m) for e, m in nonsmoothable_classes()]
        self.by_inv = {}
        for idx, (edges, m) in enumerate(self.classes):
            self.by_inv.setdefault((m["k"], m["A2"], m["i"]), []).append(idx)

    def match(self, evs, k, A2, i):
        for idx in self.by_inv.get((k, A2, i), []):
            if _match_gl2(list(evs), list(self.classes[idx][0])):
                return idx
        return None


# ---------------- per-polytope classification ----------------
def classify_polytope(V, matcher):
    """Returns a compact result dict for one polytope."""
    facs = facets_reflexive(V)
    tf = two_faces_of(V, facs)
    res = dict(nbad_unit=0, nbad_long=0, statuses=[], census_ids=[],
               noncensus=[], all_unit=True, single_defonly=False,
               n_smooth=0, nfaces=len(tf), max_dual=1, nbad_nontri=0,
               both_sides_hit=False, both_sides_nontri=False)
    bad_faces = []
    for I, (a, b) in tf.items():
        u1, u2 = facs[a][0], facs[b][0]
        dl = vgcd(vsub(u1, u2))                    # l(F*) = edge length of Delta*
        if dl > res["max_dual"]:
            res["max_dual"] = dl
        evs, lens = polygon_of_face(V, I, u1, u2)
        k = len(evs)
        A2, x, y = 0, 0, 0
        for e, l in zip(evs, lens):
            A2 += x * (l * e[1]) - y * (l * e[0])
            x += l * e[0]; y += l * e[1]
        A2 = abs(A2)
        bnd = sum(lens)
        i = (A2 - bnd + 2) // 2
        unit = all(l == 1 for l in lens)
        if not unit:
            res["all_unit"] = False
        if k == 3 and A2 == 1:
            res["n_smooth"] += 1
            continue
        sc = smoothing_components(evs) if unit else None
        if unit:
            if sc == 0:
                st = "rigid" if rigid(evs) else "def-only"
                res["nbad_unit"] += 1
                if k >= 4:                          # non-triangle => non-quotient
                    res["nbad_nontri"] += 1
                cid = matcher.match(evs, k, A2, i)
                res["census_ids"].append(cid)
                if cid is None:
                    res["noncensus"].append([list(e) for e in sorted(evs)])
                npts = vgcd(vsub(u1, u2))
                bad_faces.append((st, npts))
                res["statuses"].append(st)
        else:
            # non-isolated germ; candidate only (Filip criterion not implemented)
            # cheap NECESSARY check: no partition of the edge multiset WITH
            # multiplicity into segments/triangles => no 0-mutable candidate
            # of the obvious product form; we only count it.
            res["nbad_long"] += 1
    if (res["all_unit"] and res["nbad_unit"] == 1 and res["nbad_long"] == 0
            and bad_faces and bad_faces[0][0] == "def-only"
            and bad_faces[0][1] == 1):
        res["single_defonly"] = True
    # both-sides-unit = Delta AND Delta* both unit-edged (max l(F*) == 1);
    # a "hit" also carries a non-smoothable face; non-triangle => non-quotient.
    res["both_sides_hit"] = (res["all_unit"] and res["max_dual"] == 1
                             and res["nbad_unit"] > 0)
    res["both_sides_nontri"] = res["both_sides_hit"] and res["nbad_nontri"] > 0
    return res


# ---------------- workers ----------------
_MATCHER = None

def _init_worker():
    global _MATCHER
    _MATCHER = CensusMatcher()


def _accumulate(agg, r, V):
    agg["n"] += 1
    if r["nbad_unit"] > 0:
        agg["nonsmoothable"] += 1
        agg["bad_unit_faces"] += r["nbad_unit"]
        for st in r["statuses"]:
            agg["statuses"][st] += 1
        for cid in r["census_ids"]:
            if cid is not None:
                agg["census_hits"][cid] = agg["census_hits"].get(cid, 0) + 1
        for nc in r["noncensus"]:
            if len(agg["noncensus"]) < 50:
                agg["noncensus"].append(nc)
    if r["nbad_long"] > 0:
        agg["bad_long"] += 1
    if r["single_defonly"]:
        agg["single_defonly"].append([list(map(int, v)) for v in V])
    if r["both_sides_hit"]:                          # Delta & Delta* both unit-edged
        agg["both_sides"] += 1
        if r["both_sides_nontri"]:
            agg["both_sides_nontri"] += 1
        if len(agg["both_sides_polys"]) < 50:
            agg["both_sides_polys"].append(
                dict(V=[list(map(int, v)) for v in V],
                     nontri=bool(r["both_sides_nontri"]),
                     statuses=list(r["statuses"])))


def _empty_agg():
    return dict(n=0, nonsmoothable=0, bad_unit_faces=0, bad_long=0,
                census_hits={}, noncensus=[], single_defonly=[],
                both_sides=0, both_sides_nontri=0, both_sides_polys=[],
                statuses={"rigid": 0, "def-only": 0})


def _work_chunk(rows):
    """Reference engine worker (pure python)."""
    global _MATCHER
    agg = _empty_agg()
    for V in rows:
        r = classify_polytope([tuple(v) for v in V], _MATCHER)
        _accumulate(agg, r, V)
    return agg


def _work_chunk_fast(args):
    """Fast engine worker: numpy facet batch + integer polygon path."""
    global _MATCHER
    import numpy as np
    verts, subsets = args
    agg = _empty_agg()
    B = verts.shape[0]
    # sub-batch to bound memory: B*C*n*8 bytes for vals
    C, n = subsets.shape[0], verts.shape[1]
    step = max(16, min(B, 40_000_000 // max(1, C * n * 8)))
    for s in range(0, B, step):
        vb = verts[s:s + step]
        all_facs = facets_np(vb, subsets)
        for bi in range(vb.shape[0]):
            V = [tuple(int(x) for x in row) for row in vb[bi]]
            r = classify_polytope_fast(V, all_facs[bi], _MATCHER)
            _accumulate(agg, r, V)
    return agg


def merge(a, b):
    a["n"] += b["n"]; a["nonsmoothable"] += b["nonsmoothable"]
    a["bad_unit_faces"] += b["bad_unit_faces"]; a["bad_long"] += b["bad_long"]
    for k, v in b["census_hits"].items():
        a["census_hits"][k] = a["census_hits"].get(k, 0) + v
    for st in a["statuses"]:
        a["statuses"][st] += b["statuses"][st]
    a["noncensus"].extend(b["noncensus"][:max(0, 50 - len(a["noncensus"]))])
    a["single_defonly"].extend(b["single_defonly"])
    a["both_sides"] += b["both_sides"]
    a["both_sides_nontri"] += b["both_sides_nontri"]
    a["both_sides_polys"].extend(
        b["both_sides_polys"][:max(0, 50 - len(a["both_sides_polys"]))])
    return a


# ---------------- validation ----------------
def validate_file(path, nsample=25, seed=20260710, max_dual_points=120):
    """Our Batyrev Hodge numbers must reproduce the dataset's h11/h12 on a
    random sample.  Rows are sampled among those with a small dual polytope:
    hodge_numbers enumerates the dual's facets with the slow exact path, and
    high-vertex-count files contain rows whose duals make that take minutes;
    the convention check is equally decisive on small-dual rows."""
    import pyarrow.parquet as pq
    t = pq.read_table(path, columns=["h11", "h12", "dual_point_count"])
    dpc = t.column("dual_point_count").to_pylist()
    pool = [i for i, d in enumerate(dpc) if d <= max_dual_points]
    if len(pool) < nsample:                      # fall back to smallest duals
        pool = sorted(range(len(dpc)), key=lambda i: dpc[i])[:max(nsample, 50)]
    rng = random.Random(seed)
    idxs = list({pool[rng.randrange(len(pool))] for _ in range(min(nsample, len(pool)))})
    h11s, h12s = t.column("h11").to_pylist(), t.column("h12").to_pylist()
    rows = sample_vertex_rows(path, idxs)
    for i in idxs:
        V = [tuple(v) for v in rows[i]]
        got = hodge_numbers(V, "")
        # the dataset lists polytopes in the dual (Newton-polytope) convention:
        # its h11/h12 are our h21/h11 for the face-fan reading of the vertices.
        # (The KS list is closed under polarity, so sweeping all rows in our
        # convention still covers every reflexive polytope exactly once.)
        assert got == (h12s[i], h11s[i]), \
            f"{path} row {i}: hodge mismatch {got} vs {(h12s[i], h11s[i])}"
    return len(idxs)


# ---------------- driver (streaming I/O: bounded memory at any file size) ----
def file_meta(path):
    """(num_rows, vertex_count) from parquet metadata + one row."""
    import pyarrow.parquet as pq
    pf = pq.ParquetFile(path)
    nrows = pf.metadata.num_rows
    first = next(pf.iter_batches(batch_size=1, columns=["vertex_count"]))
    return nrows, first.column(0)[0].as_py()


def _batch_to_np(batch, n):
    """RecordBatch['vertices'] -> (B, n, 4) int64 with the coordinate-bound
    assert (numpy wraps silently on overflow; this is the guard)."""
    import numpy as np
    flat = batch.column(0).flatten().flatten().to_numpy()
    verts = np.ascontiguousarray(flat.astype(np.int64).reshape(-1, n, 4))
    mx = int(np.abs(verts).max())
    assert mx <= COORD_BOUND, \
        f"coordinate bound violated ({mx} > {COORD_BOUND}): int64 margin not proven"
    return verts


def iter_vert_chunks(path, chunk, limit=None):
    """Stream (B, n, 4) int64 chunks without materializing the file."""
    import pyarrow.parquet as pq
    pf = pq.ParquetFile(path)
    _, n = file_meta(path)
    done = 0
    for batch in pf.iter_batches(batch_size=chunk, columns=["vertices"]):
        verts = _batch_to_np(batch, n)
        if limit is not None:
            if done >= limit:
                return
            verts = verts[:limit - done]
        done += verts.shape[0]
        yield verts


def sample_vertex_rows(path, idxs):
    """Fetch specific rows' vertex lists by streaming batches (never
    materializes the vertices column)."""
    import pyarrow.parquet as pq
    want = set(idxs)
    out = {}
    pf = pq.ParquetFile(path)
    off = 0
    for batch in pf.iter_batches(batch_size=65536, columns=["vertices"]):
        hit = [i for i in want if off <= i < off + batch.num_rows]
        for i in hit:
            out[i] = batch.column(0)[i - off].as_py()
            want.discard(i)
        off += batch.num_rows
        if not want:
            break
    return out


def selftest_engines(path, nsample, seed=20260710):
    """Reference engine == fast engine on random rows (full result dicts,
    order-insensitively).  Streams only the sampled rows."""
    import numpy as np
    rng = random.Random(seed)
    m = CensusMatcher()
    nrows, n = file_meta(path)
    subsets = np.array(list(combinations(range(n), 4)), dtype=np.int64)
    idxs = list({rng.randrange(nrows) for _ in range(min(nsample, nrows))})
    rows = sample_vertex_rows(path, idxs)
    for i in idxs:
        V = [tuple(v) for v in rows[i]]
        verts1 = np.array([rows[i]], dtype=np.int64)
        ref = classify_polytope(V, m)
        fac = facets_np(verts1, subsets)[0]
        fast = classify_polytope_fast(V, fac, m)
        for kk in ("nbad_unit", "nbad_long", "all_unit", "single_defonly",
                   "n_smooth", "nfaces", "max_dual", "both_sides_hit",
                   "both_sides_nontri"):
            assert ref[kk] == fast[kk], (i, kk, ref[kk], fast[kk])
        assert sorted(ref["statuses"]) == sorted(fast["statuses"]), i
        assert sorted(map(str, ref["census_ids"])) == sorted(map(str, fast["census_ids"])), i
        assert sorted(map(str, ref["noncensus"])) == sorted(map(str, fast["noncensus"])), i
    return len(idxs)


def sweep_file(path, procs, chunk=2000, limit=None, engine="fast"):
    import numpy as np
    t0 = time.time()
    agg = _empty_agg()
    if engine == "fast":
        nrows, n = file_meta(path)
        subsets = np.array(list(combinations(range(n), 4)), dtype=np.int64)
        C = subsets.shape[0]
        chunk = max(200, min(20000, 60_000_000 // max(1, C * n),
                             (nrows + 4 * procs - 1) // (4 * procs)))
        # Pool.imap_unordered has NO backpressure (its feeder thread drains the
        # iterable eagerly), so gate the generator with a semaphore released
        # per consumed result: at most ~3 chunks per worker are in flight.
        import threading
        sem = threading.BoundedSemaphore(procs * 3)

        def jobs():
            for verts in iter_vert_chunks(path, chunk, limit):
                sem.acquire()
                yield (verts, subsets)

        with Pool(processes=procs, initializer=_init_worker) as pool:
            for part in pool.imap_unordered(_work_chunk_fast, jobs()):
                sem.release()
                agg = merge(agg, part)
    else:
        import pyarrow.parquet as pq
        t = pq.read_table(path, columns=["vertices"])
        rows = t.column("vertices").to_pylist()
        if limit:
            rows = rows[:limit]
        chunks = [rows[i:i + chunk] for i in range(0, len(rows), chunk)]
        with Pool(processes=procs, initializer=_init_worker) as pool:
            for part in pool.imap_unordered(_work_chunk, chunks):
                agg = merge(agg, part)
    agg["secs"] = round(time.time() - t0, 1)
    return agg


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("files", nargs="+")
    ap.add_argument("--procs", type=int, default=max(1, (os.cpu_count() or 4) - 2))
    ap.add_argument("--limit", type=int, default=None, help="rows per file cap")
    ap.add_argument("--json", default=None)
    ap.add_argument("--engine", choices=["fast", "ref"], default="fast")
    ap.add_argument("--selftest", type=int, default=60,
                    help="rows per file compared between engines (fast mode)")
    ap.add_argument("--no-validate", action="store_true")
    args = ap.parse_args()

    matcher = CensusMatcher()
    print(f"census matcher: {len(matcher.classes)} non-smoothable classes  "
          f"engine={args.engine}", flush=True)

    out = {}
    for path in args.files:
        name = os.path.basename(path)
        if not args.no_validate:
            ns = validate_file(path)
            print(f"{name}: hodge cross-check OK on {ns} random rows", flush=True)
            if args.engine == "fast" and args.selftest:
                nv = selftest_engines(path, args.selftest)
                print(f"{name}: engine selftest (ref == fast) OK on {nv} random rows",
                      flush=True)
        agg = sweep_file(path, args.procs, limit=args.limit, engine=args.engine)
        frac = agg["nonsmoothable"] / agg["n"] if agg["n"] else 0.0
        print(f"{name}: n={agg['n']}  NON-SMOOTHABLE (unit-edge bad face): "
              f"{agg['nonsmoothable']} ({100*frac:.2f}%)  "
              f"[rigid faces {agg['statuses']['rigid']}, def-only faces "
              f"{agg['statuses']['def-only']}]  with non-unit-edge 2-faces: "
              f"{agg['bad_long']}  census classes seen: "
              f"{len(agg['census_hits'])}  outside-box models: "
              f"{len(agg['noncensus'])}  SINGLE-DEFONLY hits: "
              f"{len(agg['single_defonly'])}  [{agg['secs']}s]", flush=True)
        print(f"{name}: both-sides-unit (Delta & Delta* unit-edged) + "
              f"non-smoothable: {agg['both_sides']}  "
              f"** NON-TRIANGLE/non-quotient: {agg['both_sides_nontri']} **",
              flush=True)
        # decode census ids -> class metadata
        agg["census_hits"] = {
            repr(list(matcher.classes[int(k)][0])): v
            for k, v in agg["census_hits"].items()}
        out[name] = agg

    seen = set()
    for a in out.values():
        seen.update(a["census_hits"].keys())
    print(f"\nTOTAL distinct census classes occurring: {len(seen)} / 87", flush=True)
    if args.json:
        with open(args.json, "w") as f:
            json.dump(out, f, indent=1, default=str)
        print(f"results -> {args.json}")


if __name__ == "__main__":
    main()


==> anc/src/mirror_check.py <==
#!/usr/bin/env python3
"""
Mirror experiment (§6.3): polar-dualize each of the five worked examples and
re-run the face classifier + Hodge numbers on the Batyrev MIRROR.

For a reflexive Delta in Z^4, Batyrev--Borisov mirror symmetry is polar duality
Delta <-> Delta*, and the mirror CY threefold X* is the generic anticanonical
hypersurface in P_{Delta*}.  The vertices of Delta* are exactly the primitive
facet normals of Delta (all at level 1 by reflexivity), which `facets()`
already returns.

For each example we ask the three questions of the plan:
  (1) Is the mirror X* itself smoothable?  -> classify the 2-faces of Delta*
      (R/D/S), and note whether Delta* even has unit edges (else X* has
      non-isolated A_n curve singularities and is 'more singular' outright).
  (2) Where does the non-smoothable 2-face F of Delta go?  Under duality a
      2-face F of Delta is dual to an EDGE F* of Delta*; its own dual-edge
      F* (length l(F*) = #points of X over F) is, on the mirror, a 2-FACE of
      Delta* -- we print that face's type.
  (3) Do the Hodge numbers swap, (h11,h21)(X^) <-> (h21,h11)(X^*), as the
      conifold-transition/mirror heuristic predicts?
"""
import os
import sys
from itertools import combinations

sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from batyrev_global import (analyze, facets, two_faces, face_lattice_polygon,
                            classify_polygon, dual_edge_length, vsub, vgcd)
from hodge_numbers import hodge_numbers
from toric_census import ccw_sort, verts_from_edges


def dual_vertices(V):
    """Vertices of Delta* = primitive facet normals of reflexive Delta."""
    facs = facets(V)
    assert all(c == 1 for _, c, _ in facs), "Delta not reflexive"
    return [u for u, _, _ in facs]


def face_report(V):
    """Classify every 2-face of conv(V): return (rows, all_unit_edges)."""
    facs = facets(V)
    rows = []
    for I, fpair in two_faces(V, facs):
        u1, u2 = facs[fpair[0]][0], facs[fpair[1]][0]
        coords, evs, lens = face_lattice_polygon(V, I, u1, u2)
        cl = classify_polygon(evs, lens)
        cl["npoints"] = dual_edge_length(u1, u2)
        rows.append(cl)
    # global edge lengths of conv(V)
    all_unit = True
    for I, fpair in two_faces(V, facs):
        u1, u2 = facs[fpair[0]][0], facs[fpair[1]][0]
        _, _, lens = face_lattice_polygon(V, I, u1, u2)
        if any(l >= 2 for l in lens):
            all_unit = False
    return rows, all_unit, facs


def summarize(rows):
    nonsm = [r for r in rows if "non-smoothable" in r["status"]]
    locsm = [r for r in rows if r["status"].startswith("smoothable")]
    noniso = [r for r in rows if "NON-ISOLATED" in r["status"]]
    return nonsm, locsm, noniso


def verdict(all_unit, nonsm, locsm, noniso):
    if noniso:
        return "NON-ISOLATED (X* has curves of A_n singularities)"
    if nonsm:
        kinds = sorted({("rigid" if r["status"].startswith("RIGID") else "def-only")
                        for r in nonsm})
        return f"NON-SMOOTHABLE (has {'/'.join(kinds)} face)"
    if locsm:
        return "locally smoothable at every point (global-defect question)"
    return "SMOOTH (no singular 2-faces)"


def face_line(r):
    tag = r["status"]
    return (f"k={r['k']} i={r['i']} 2A={r['A2']} npoints(l(F*))={r['npoints']}"
            f"  [{tag}]")


def run(name, V):
    print("=" * 74)
    print(f"### {name}")
    # --- original ---
    rows, unit, facs = face_report(V)
    h = hodge_numbers(V)
    nonsm, locsm, noniso = summarize(rows)
    print(f"  {name:9s}: {len(V)} vtx, {len(facs)} facets, unit-edges={unit}, "
          f"(h11,h21)={h}, chi={2*(h[0]-h[1])}")
    for r in nonsm + noniso:
        print(f"      singular face: {face_line(r)}")
    # --- mirror ---
    Vd = dual_vertices(V)
    rows_d, unit_d, facs_d = face_report(Vd)
    hd = hodge_numbers(Vd)
    nonsm_d, locsm_d, noniso_d = summarize(rows_d)
    print(f"  {name+'*':9s}: {len(Vd)} vtx, {len(facs_d)} facets, "
          f"unit-edges={unit_d}, (h11,h21)={hd}, chi={2*(hd[0]-hd[1])}")
    # tally the mirror's singular 2-faces by type
    from collections import Counter
    cnt = Counter()
    for r in rows_d:
        if r["status"] == "smooth":
            cnt["smooth"] += 1
        elif r["status"].startswith("RIGID"):
            cnt["RIGID"] += 1
        elif r["status"].startswith("def-only"):
            cnt["def-only"] += 1
        elif r["status"].startswith("smoothable"):
            cnt["smoothable(S)"] += 1
        elif "NON-ISOLATED" in r["status"]:
            cnt["NON-ISOLATED"] += 1
    print(f"      mirror 2-faces by type: {dict(cnt)}")
    # long edges of the mirror = transverse A_n curves on X*  (n = length-1)
    rd = analyze(name + "*", Vd, verbose=False)
    long_edges = sorted(l for l in rd["edges"].values() if l >= 2)
    from collections import Counter as _C
    Ln = _C(long_edges)
    maxA = (max(long_edges) - 1) if long_edges else 0
    print(f"      mirror edges >=2 (A_n curves): {dict(Ln)}  "
          f"=> transverse A_{maxA} worst; total {len(long_edges)} bad edges")
    # is the planted face's dual-edge length among the mirror's long edges?
    planted_l = max((r["npoints"] for r in (nonsm + noniso)), default=None)
    if planted_l and planted_l >= 2:
        print(f"      NB: planted l(F*)={planted_l} reappears as a mirror edge of "
              f"length {planted_l}: {'YES' if planted_l in long_edges else 'no'}")
    # Hodge swap check
    swap_ok = (hd == (h[1], h[0]))
    print(f"      Hodge swap (h11,h21)(X^*) == (h21,h11)(X^): {swap_ok}")
    print(f"  => X  : {verdict(unit, nonsm, locsm, noniso)}")
    print(f"  => X* : {verdict(unit_d, nonsm_d, locsm_d, noniso_d)}")
    return dict(name=name, h=h, hd=hd, unit=unit, unit_d=unit_d,
                nonsm=nonsm, nonsm_d=nonsm_d, locsm_d=locsm_d, noniso_d=noniso_d)


def examples():
    F = [(x, y, 1, 0) for (x, y) in [(0, 0), (-2, -1), (-2, -2), (-1, -2)]]
    A = F + [(0, 0, 0, 1), (1, 1, -1, -1)]
    P = [(x, y, 1, 0) for (x, y) in [(0, 0), (-2, -1), (-3, -2), (-2, -3), (-1, -2)]]
    B = P + [(0, 0, 0, 1), (1, 1, -1, -1)]
    w3 = [(0, 0, 0, 1), (1, 1, -1, 0), (-2, -2, 1, -1)]
    C = F + w3
    D = [(1, 0, 0, 0), (0, 1, 0, 0), (0, -1, 0, 0), (0, 0, 1, 0),
         (-3, 1, -1, 0), (0, 1, 1, 0), (0, 0, 0, 1), (-3, 2, 1, -1),
         (-2, 2, 2, -1), (1, 0, 1, 1)]
    sq = verts_from_edges(ccw_sort([(1, 0), (0, 1), (-1, 0), (0, -1)]))
    N = [(x, y, 1, 0) for (x, y) in sq] + [(0, 0, 0, 1), (0, 1, -1, 0),
                                           (-1, -2, 1, -1)]
    return [("Delta_A", A), ("Delta_B", B), ("Delta_C", C),
            ("Delta_D", D), ("Delta_N", N)]


if __name__ == "__main__":
    results = [run(name, V) for name, V in examples()]
    print("=" * 74)
    print("SUMMARY")
    print(f"  {'example':9s} {'X':30s} {'X* (mirror)':34s} Hodge")
    for r in results:
        from collections import Counter
        # short verdicts
        xv = ("non-smoothable" if r["nonsm"] else "smooth-ish")
        if r["noniso_d"]:
            xdv = "NON-ISOLATED (A_n curves)"
        elif r["nonsm_d"]:
            kinds = sorted({("rigid" if rr["status"].startswith("RIGID") else "def-only")
                            for rr in r["nonsm_d"]})
            xdv = "non-smoothable (" + "/".join(kinds) + ")"
        elif r["locsm_d"]:
            xdv = "loc. smoothable (defect Q)"
        else:
            xdv = "smooth"
        print(f"  {r['name']:9s} {xv:30s} {xdv:34s} "
              f"{r['h']}->{r['hd']}")


==> anc/src/missing_polytope.py <==
#!/usr/bin/env python3
"""
The polytope outside the original scan's vertex range (paper 1, Sec. 6.1).

The HuggingFace mirror calabi-yau-data/polytopes-4d stores the Kreuzer-Skarke
classification in files polytopes-4d-NN-vertices.parquet.  The sweep
(src/ks_sweep.py) covered NN = 05..33, which sums to 473,800,775 polytopes --
one short of the classified 473,800,776.  The gap is the single file beyond
that range: polytopes-4d-36-vertices.parquet, one row, the unique reflexive
4-polytope with more than 33 vertices.

This script proves what that polytope is and what it contributes:

  1. Delta_36 (the row of the parquet, hardcoded below) is reflexive with
     36 vertices, 12 facets, 49 lattice points, 13 dual lattice points.
  2. Delta_36 is GL_4(Z)-equivalent to H x H, the product of two copies of
     the reflexive hexagon H = conv{(1,0),(0,1),(-1,1),(-1,0),(0,-1),(1,-1)}
     (the dP6 / "1/3(1,1,1)-dual" hexagon).  The explicit unimodular matrix
     is found by matching the facet-normal sets of the two polytopes.
  3. All 72 edges are unit; the 48 two-faces are 36 unit parallelograms
     (conifold faces) and 12 hexagons GL_2(Z)-equivalent to the dP6 hexagon
     (type (S), i=1, 2 smoothing components); every dual edge has lattice
     length 1.  So the generic anticanonical X has 36 ordinary double points
     and 12 dP6-cone points -- every 2-face is of type (S): Delta_36 is NOT
     non-smoothable-by-Corollary-4.3, carries no def-only face, and (having
     hexagon faces) is not in the Batyrev-Kreuzer all-conifold population.
     Hence none of the sweep's headline counts change; only the total rises
     to the full 473,800,776.
  4. Hodge numbers of the MPCP resolution in our convention: (h11, h21) =
     (44, 8), matching the dataset row's (8, 44) under the dataset's swapped
     (mirror) convention, as validated file-by-file by the sweep.

Run:  python3 src/missing_polytope.py     (~2 s; everything asserted)
"""
from fractions import Fraction
from itertools import permutations
import os
import sys

sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from batyrev_global import analyze, facets, is_reflexive                   # noqa: E402
from toric_census import equiv, gl2_bounded                                # noqa: E402
from hodge_numbers import lattice_points, hodge_numbers                    # noqa: E402

# The single row of polytopes-4d-36-vertices.parquet (vertices column).
DELTA36 = [
    (1, 0, 0, 0), (0, 1, 0, 0), (0, 0, 1, 0), (-2, 2, 1, 0), (-2, 1, 2, 0),
    (-3, 2, 2, 0), (0, 0, 0, 1), (-1, 1, 0, 1), (-1, 0, 1, 1), (-3, 2, 1, 1),
    (-3, 1, 2, 1), (-4, 2, 2, 1), (3, -1, -1, -1), (2, 0, -1, -1),
    (2, -1, 0, -1), (0, 1, 0, -1), (0, 0, 1, -1), (-1, 1, 1, -1),
    (1, -1, -1, 1), (0, 0, -1, 1), (0, -1, 0, 1), (-2, 1, 0, 1),
    (-2, 0, 1, 1), (-3, 1, 1, 1), (4, -2, -2, -1), (3, -1, -2, -1),
    (3, -2, -1, -1), (1, 0, -1, -1), (1, -1, 0, -1), (0, 0, 0, -1),
    (3, -2, -2, 0), (2, -1, -2, 0), (2, -2, -1, 0), (0, 0, -1, 0),
    (0, -1, 0, 0), (-1, 0, 0, 0),
]

HEX = [(1, 0), (0, 1), (-1, 1), (-1, 0), (0, -1), (1, -1)]     # reflexive hexagon
HEXPROD = [(a, b, c, d) for (a, b) in HEX for (c, d) in HEX]   # H x H, 36 vertices

# the dP6 hexagon of the census (edge vectors of the 2-face we expect)
DP6_EDGES = [(-1, 0), (0, -1), (1, -1), (1, 0), (0, 1), (-1, 1)]


def mat_solve4(cols_from, cols_to):
    """4x4 rational M with M @ cols_from[i] = cols_to[i]; None if singular."""
    A = [[Fraction(cols_from[j][i]) for j in range(4)] for i in range(4)]
    B = [[Fraction(cols_to[j][i]) for j in range(4)] for i in range(4)]
    # solve M A = B  =>  M = B A^{-1}; Gauss on [A^T | B^T] columns
    n = 4
    aug = [[A[i][j] for j in range(n)] + [B[i][j] for j in range(n)]
           for i in range(n)]
    # invert A by Gauss-Jordan on aug's left block, tracking right block = B
    # we want M = B A^{-1}: work with A^T: M^T solves A^T M^T = B^T
    AT = [[A[j][i] for j in range(n)] for i in range(n)]
    BT = [[B[j][i] for j in range(n)] for i in range(n)]
    aug = [AT[i] + BT[i] for i in range(n)]
    r = 0
    for c in range(n):
        piv = next((i for i in range(r, n) if aug[i][c] != 0), None)
        if piv is None:
            return None
        aug[r], aug[piv] = aug[piv], aug[r]
        f = aug[r][c]
        aug[r] = [x / f for x in aug[r]]
        for i in range(n):
            if i != r and aug[i][c] != 0:
                fi = aug[i][c]
                aug[i] = [x - fi * y for x, y in zip(aug[i], aug[r])]
        r += 1
    MT = [row[n:] for row in aug]
    return [[MT[j][i] for j in range(n)] for i in range(n)]


def det4(M):
    from itertools import permutations as perms
    sgn = {p: 1 for p in perms(range(4))}
    # cheap: Laplace via fractions
    def d(rows, cols):
        if len(rows) == 1:
            return M[rows[0]][cols[0]]
        s, out = 1, 0
        for k, c in enumerate(cols):
            out += s * M[rows[0]][c] * d(rows[1:], cols[:k] + cols[k + 1:])
            s = -s
        return out
    return d(tuple(range(4)), tuple(range(4)))


def find_gl4_equivalence(N1, N2):
    """Find M in GL_4(Z) with M(N1) = N2 as sets (N1, N2 = 12 primitive
    normals each).  Returns the integer matrix or None."""
    # fixed linearly independent quadruple in N1
    base = None
    for quad in permutations(range(len(N1)), 4):
        cols = [N1[i] for i in quad]
        A = [[Fraction(cols[j][i]) for j in range(4)] for i in range(4)]
        # rank check via mat_solve4 against identity target later; quick det:
        if det4([[cols[j][i] for j in range(4)] for i in range(4)]) != 0:
            base = quad
            break
    assert base is not None
    s2 = set(N2)
    from_cols = [N1[i] for i in base]
    for img in permutations(range(len(N2)), 4):
        to_cols = [N2[i] for i in img]
        M = mat_solve4(from_cols, to_cols)
        if M is None:
            continue
        if any(x.denominator != 1 for row in M for x in row):
            continue
        Mi = [[int(x) for x in row] for row in M]
        if abs(det4(Mi)) != 1:
            continue
        mapped = {tuple(sum(Mi[i][k] * v[k] for k in range(4)) for i in range(4))
                  for v in N1}
        if mapped == s2:
            return Mi
    return None


def main():
    print("MISSING POLYTOPE — the 36-vertex reflexive 4-polytope "
          "(polytopes-4d-36-vertices.parquet, 1 row)")
    print()

    # ---- 1. basic invariants of Delta_36 -------------------------------
    facs36 = facets(DELTA36)
    assert is_reflexive(facs36), "Delta_36 not reflexive?!"
    assert len(DELTA36) == 36 and len(facs36) == 12
    pts36 = lattice_points(DELTA36, facs36)
    assert len(pts36) == 49, len(pts36)
    print(f"1. Delta_36: 36 vertices, {len(facs36)} facets, reflexive, "
          f"{len(pts36)} lattice points")

    # ---- 2. Delta_36 == H x H up to GL_4(Z) ----------------------------
    facsHH = facets(HEXPROD)
    assert is_reflexive(facsHH) and len(facsHH) == 12
    N36 = [u for (u, c, _) in facs36]
    NHH = [u for (u, c, _) in facsHH]
    M = find_gl4_equivalence(NHH, N36)
    assert M is not None, "no GL_4(Z) map between the facet-normal sets"
    # M maps normals(HxH) -> normals(Delta_36); the primal map is (M^T)^{-1},
    # i.e. M^T maps Delta_36 -> H x H.  Verify on the vertex sets directly.
    MT = [[M[j][i] for j in range(4)] for i in range(4)]
    imgs = {tuple(sum(MT[i][k] * v[k] for k in range(4)) for i in range(4))
            for v in DELTA36}
    assert imgs == set(HEXPROD), "primal vertex sets do not match"
    print("2. Delta_36 = H x H (product of two reflexive hexagons):")
    print("   M^T (maps Delta_36 onto H x H):", MT)

    # ---- 3. face inventory ---------------------------------------------
    rep = analyze("Delta_36", DELTA36, verbose=False)
    faces = rep["faces"]
    assert len(faces) == 48, len(faces)
    squares = [f for f in faces if f["k"] == 4]
    hexes = [f for f in faces if f["k"] == 6]
    assert len(squares) == 36 and len(hexes) == 12
    assert all(f["status"] == "smoothable (1 comps)" and f["A2"] == 2
               and f["i"] == 0 for f in squares), "square faces not conifolds"
    G = gl2_bounded(3)
    for f in hexes:
        assert f["status"] == "smoothable (2 comps)" and f["i"] == 1
        assert equiv(tuple(sorted(f["edges2d"])), tuple(sorted(DP6_EDGES)), G), \
            "hexagon face not the dP6 hexagon"
    assert all(f["npoints"] == 1 for f in faces), "some dual edge has length > 1"
    assert all(l == 1 for l in rep["edges"].values()), "non-unit edge"
    assert len(rep["edges"]) == 72
    assert rep["bad"] == [], "unexpected non-smoothable face"
    print("3. 72 unit edges; 48 two-faces = 36 unit parallelograms (ODP) + "
          "12 dP6 hexagons (type (S), 2 comps); all dual edges length 1.")
    print("   => X_36: 36 nodes + 12 dP6-cone points, every germ type (S);")
    print("      no rigid/def-only face; hexagon faces => NOT in the BK "
          "all-conifold population.")

    # ---- 3b. both-sides unit + triangle-or-zonotope (paper 3) -----------
    # All dual edges have length 1 and all edges are unit (asserted above),
    # so Delta_36 is BOTH-SIDES UNIT (paper 3, Cor. 1.3).  Its faces satisfy
    # the triangle-or-zonotope conjecture: the 36 unit parallelograms and the
    # 12 dP6 hexagons are all centrally symmetric.
    def is_zonotope(evs):
        from collections import Counter
        c = Counter(tuple(e) for e in evs)
        return all(c[(-a, -b)] == m for (a, b), m in c.items())
    assert all(is_zonotope(f["edges2d"]) for f in faces), \
        "a face of Delta_36 is not centrally symmetric"
    # Its polar (the 12 facet normals, level-+1 convention) is then also
    # both-sides unit, with all 72 two-faces SMOOTH standard triangles: the
    # mirror X° of the (singular, all-type-(S)) X_36 is a smooth CY.
    polar = [u for (u, c, _) in facs36]
    repp = analyze("polar(Delta_36)", polar, verbose=False)
    assert repp is not None and len(polar) == 12
    pf = repp["faces"]
    assert len(pf) == 72 and all(f["status"] == "smooth" for f in pf)
    assert all(f["npoints"] == 1 for f in pf)
    assert all(l == 1 for l in repp["edges"].values())
    print("3b. Delta_36 is BOTH-SIDES UNIT; all 48 faces are zonotopes "
          "(triangle-or-zonotope conjecture holds);")
    print("    its polar (12 vertices) is both-sides unit with all 72 "
          "two-faces smooth triangles: X° is a smooth CY.")

    # ---- 4. Hodge numbers ----------------------------------------------
    h11, h21 = hodge_numbers(DELTA36, "Delta_36")
    assert (h11, h21) == (44, 8), (h11, h21)
    print("4. MPCP resolution Hodge numbers (our convention): (44, 8), "
          "chi = 72;")
    print("   dataset row records (8, 44), chi = -72 — the swapped (mirror) "
          "convention, as validated per file by the sweep.")
    print()
    print("all missing-polytope asserts pass — the full classification total "
          "is 473,800,775 + 1 = 473,800,776")


if __name__ == "__main__":
    main()


==> anc/src/paper3_node_relations.py <==
#!/usr/bin/env python3
"""Exact node-relation check for the mirror in paper 3, Theorem 6.1.

The mirror of the printed 22-vertex Delta_{F_1} has 26 square faces, hence
26 ordinary double points, as well as four non-nodal del Pezzo-cone points.
For every square face F, this script forms its diagonal relation rho_F in
Q^26 and computes the row matroid exactly (using fractions, not floating
point arithmetic).

The output proves a statement about the *node subsystem*: two square-face
relations are coloops, so there is no dependence of the 26 diagonal rows in
which every coefficient is nonzero.  Friedman--Batyrev--Kreuzer's criterion
applies directly only to an all-nodal threefold with a projective small
resolution.  The computation therefore does not decide smoothability of the
actual mixed-singularity mirror; the four del Pezzo deformation directions
may participate in its local-to-global obstruction map.

Run from the repository root:

    python3 src/paper3_node_relations.py
"""

from fractions import Fraction
from itertools import combinations

from batyrev_global import facets, two_faces
from both_sides_census import DF1_PAPER


def rational_rank(rows):
    """Rank over Q by exact reduced row elimination."""
    matrix = [[Fraction(entry) for entry in row] for row in rows]
    if not matrix:
        return 0
    nrows, ncols = len(matrix), len(matrix[0])
    rank = 0
    for col in range(ncols):
        pivot = next((i for i in range(rank, nrows) if matrix[i][col]), None)
        if pivot is None:
            continue
        matrix[rank], matrix[pivot] = matrix[pivot], matrix[rank]
        value = matrix[rank][col]
        matrix[rank] = [entry / value for entry in matrix[rank]]
        for i in range(nrows):
            if i == rank or not matrix[i][col]:
                continue
            value = matrix[i][col]
            matrix[i] = [
                matrix[i][j] - value * matrix[rank][j]
                for j in range(ncols)
            ]
        rank += 1
    return rank


def diagonal_relation(vertices, face):
    """Return the coefficient vector of the parallelogram diagonal relation."""
    face = tuple(sorted(face))
    points = [vertices[i] for i in face]
    pairings = (
        ((0, 1), (2, 3)),
        ((0, 2), (1, 3)),
        ((0, 3), (1, 2)),
    )
    matches = []
    for left, right in pairings:
        left_sum = tuple(points[left[0]][j] + points[left[1]][j] for j in range(4))
        right_sum = tuple(points[right[0]][j] + points[right[1]][j] for j in range(4))
        if left_sum == right_sum:
            matches.append((left, right))
    assert len(matches) == 1, (face, matches)

    left, right = matches[0]
    relation = [0] * len(vertices)
    for local_index in left:
        relation[face[local_index]] = 1
    for local_index in right:
        relation[face[local_index]] = -1
    assert all(
        sum(relation[i] * vertices[i][j] for i in range(len(vertices))) == 0
        for j in range(4)
    )
    return face, relation


def main():
    # facets() uses the sign convention <p,v> <= 1.  Paper 3 uses the polar
    # convention <q,v> >= -1, so q=-p.  Global negation preserves faces and
    # all diagonal relations.
    polar_vertices = [
        tuple(-coordinate for coordinate in normal)
        for normal, _constant, _indices in facets(DF1_PAPER)
    ]
    assert len(polar_vertices) == 26

    polar_facets = facets(polar_vertices)
    square_faces = sorted(
        tuple(sorted(face))
        for face, _containing_facets in two_faces(polar_vertices, polar_facets)
        if len(face) == 4
    )
    assert len(square_faces) == 26

    records = [diagonal_relation(polar_vertices, face) for face in square_faces]
    rows = [row for _face, row in records]
    full_rank = rational_rank(rows)
    assert full_rank == 18

    deletion_ranks = []
    for i in range(len(rows)):
        deletion_ranks.append(rational_rank(rows[:i] + rows[i + 1 :]))
    coloop_indices = [i for i, rank in enumerate(deletion_ranks) if rank < full_rank]
    assert len(coloop_indices) == 2
    assert [deletion_ranks[i] for i in coloop_indices] == [17, 17]
    assert rational_rank(
        [row for i, row in enumerate(rows) if i not in coloop_indices]
    ) == 16

    coloop_faces = [tuple(i + 1 for i in records[j][0]) for j in coloop_indices]
    assert set(coloop_faces) == {(3, 9, 19, 23), (4, 10, 15, 24)}

    print(f"polar vertices: {len(polar_vertices)}")
    print(f"square faces / node relations: {len(rows)}")
    print(f"rank over Q: {full_rank}")
    print("coloop square faces (one-based polar-vertex indices):")
    for j in coloop_indices:
        face, row = records[j]
        one_based_face = tuple(i + 1 for i in face)
        terms = [(i + 1, coefficient) for i, coefficient in enumerate(row) if coefficient]
        coords = [polar_vertices[i] for i in face]
        print(f"  {one_based_face}: {terms}; vertices={coords}; deletion rank=17")
    print("rank after deleting both coloops: 16")
    print("no linear dependence of all 26 rows has every coefficient nonzero")


if __name__ == "__main__":
    main()


==> anc/src/plant_search.py <==
#!/usr/bin/env python3
"""
Planting search at scale: which of the 87 non-smoothable census classes occur
as 2-faces of (unit-edge) reflexive 4-polytopes?  (Paper Sec. 6, Q1)  And can
the dual edge have lattice length 1, i.e. a compact CY with a SINGLE
non-smoothable point?  (Paper Sec. 6, Q2)

Gauge (RESEARCH_LOG day 2): embed the polygon Q in the plane {x3=1, x4=0}
(saturated, so the induced lattice is intrinsic); in-plane translations are
shears fixing 0, and a completing vertex with x4 = +-1 can be moved to e4 by a
unimodular map fixing the plane pointwise.  w1 = e4 is WLOG for two-vertex
completions (up to completions whose extra vertices all have |x4| >= 2), and
an ansatz for three-vertex completions.

STRUCTURE THEOREM FOR PLANTED CANDIDATES (used heavily; proof in comments):
Let V = F x {(1,0)} u extras.  A facet of conv(V) either
  (a) contains the whole plane aff(F): its normal is u = (0,0,1,t), t in Z
      (the unique functionals that restrict to 1 on that plane).  On an extra
      vertex w = (a,b,c,d) the value is c + t d, so u is supporting iff
      c + t d <= 1 for every extra; the set of such integer t is an interval
      [lo, hi], and (0,0,1,t) is a FACET iff some extra achieves equality
      (the face F u {equality extras} is then 3-dimensional).  Since no extra
      of ours has (c,d) = (1,0), equality at a given extra pins t, so the
      pencil facets are exactly t = lo and t = hi when those bounds are
      achieved.  Consequently:
        * F is a 2-face  <=>  lo < hi and both bounds achieved (then the
          2-face is exactly conv(F): the only V-points on both facets are F's);
        * the dual edge F* = conv{(0,0,1,lo),(0,0,1,hi)} has lattice length
          hi - lo  =  the number of C(F)-points on X.  No facet computation
          needed for any of this — O(#extras) per candidate.
  (b) does not contain aff(F): it meets that plane in at most a line, hence
      contains at most 2 vertices of F (a line meets the vertex set of a
      strictly convex polygon in at most 2 points).  With <= 3 extras, every
      such facet is spanned by a 4-subset with <= 2 F-vertices — so it
      suffices to enumerate those subsets: O(k^2) instead of O(k^4).
Reflexivity = every facet at level 1 with primitive normal.  Pencil facets are
at level 1 automatically; the (b)-facets are checked (early abort on the first
supporting functional at level != 1, which also catches 0-not-interior).
Both pencil facets at level 1 and a complete level-1 facet list imply 0 is
interior; full-dimensionality holds identically in our families (e4 and a
vertex with x3 < 0 are always present — see full_dim_note in code).

Dual-edge arithmetic in this gauge (paper Sec. 6 Q2): with extras {e4, w2},
hi = 1 (achieved by e4) and lo <= -1 (a t = 0 facet needs a second vertex at
x3 = 1 off the plane), so l(F*) >= 2 — the day-2 family can never give a
single point.  Adding w3 = (c1, c2, 1, -r), r >= 1, forces lo = 0 (achieved by
w3) and hi = 1: l(F*) = 1 automatically.  A CLEAN such hit (all edges unit,
every other 2-face smooth) is a compact CY threefold whose singular locus is
a SINGLE non-smoothable point.

Run:  python3 -u src/plant_search.py [--quick] [--json PATH] [--procs N]
"""
from itertools import combinations
from multiprocessing import Pool
import argparse
import json
import os
import sys
import time

sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from toric_census import (ccw_sort, valid_polygon, verts_from_edges,        # noqa: E402
                          primitive, rigid, smoothable, interior_points,
                          twice_area, dedup, gl2_bounded)
from batyrev_global import (dot, vsub, vgcd, hyperplane_normal,             # noqa: E402
                            two_faces, face_lattice_polygon, classify_polygon)


# ---------------- census: the 87 non-smoothable classes ----------------
def nonsmoothable_classes(B=2):
    prims = [(x, y) for x in range(-B, B + 1) for y in range(-B, B + 1)
             if primitive((x, y))]
    polys = []
    for k in range(3, len(prims) + 1):
        for combo in combinations(prims, k):
            edges = ccw_sort(list(combo))
            if valid_polygon(edges):
                polys.append(edges)
    classes = dedup(polys, gl2_bounded(4)).values()
    out = []
    for edges in classes:
        k, A2 = len(edges), twice_area(edges)
        if k == 3 and A2 == 1:
            continue
        if smoothable(edges):
            continue
        out.append((edges, dict(k=k, i=interior_points(edges), A2=A2,
                                status="rigid" if rigid(edges) else "def-only")))
    out.sort(key=lambda t: (t[1]["A2"], t[1]["k"]))
    return out


def embed(edges):
    return [(x, y, 1, 0) for (x, y) in verts_from_edges(edges)]


# ---------------- the fast planted-candidate check ----------------
def pencil_interval(extras):
    """Integer interval [lo, hi] of supporting pencil functionals (0,0,1,t),
    with flags whether each bound is achieved by an extra vertex.
    Returns (lo, hi, lo_achieved, hi_achieved) or None (no valid t)."""
    lo, hi = None, None
    for (_, _, c, d) in extras:
        if d > 0:
            t = (1 - c) // d                     # floor
            hi = t if hi is None else min(hi, t)
        elif d < 0:
            t = -((1 - c) // (-d))               # ceil((1-c)/d), d<0
            lo = t if lo is None else max(lo, t)
        else:
            if c > 1:
                return None
    if lo is None or hi is None or lo > hi:
        return None                              # unbounded or empty
    lo_ach = any(d and c + lo * d == 1 for (_, _, c, d) in extras)
    hi_ach = any(d and c + hi * d == 1 for (_, _, c, d) in extras)
    return lo, hi, lo_ach, hi_ach


def planted_facets(F4, extras):
    """Complete facet list of conv(F4 + extras) IF it is reflexive with F a
    2-face; else None.  Uses the structure theorem in the module docstring.
    Returns (facets, npoints) with facets = [(u, 1, idx-frozenset)]."""
    pi = pencil_interval(extras)
    if pi is None:
        return None
    lo, hi, lo_ach, hi_ach = pi
    if lo >= hi or not (lo_ach and hi_ach):
        return None                              # F not a 2-face
    V = F4 + extras
    nf, ne = len(F4), len(extras)
    facs = []
    for t in (lo, hi):
        idx = frozenset(list(range(nf)) +
                        [nf + j for j, (_, _, c, d) in enumerate(extras)
                         if c + t * d == 1])
        facs.append(((0, 0, 1, t), 1, idx))
    # (b) non-pencil facets: 4-subsets with <= 2 F-vertices
    seen = {(0, 0, 1, lo), (0, 0, 1, hi)}
    fidx_range = range(nf)
    eidx_range = range(nf, nf + ne)
    subsets = []
    if ne >= 2:
        for fpair in combinations(fidx_range, 2):
            for epair in combinations(eidx_range, 2):
                subsets.append(fpair + epair)
    if ne >= 3:
        for f1 in fidx_range:
            for etri in combinations(eidx_range, 3):
                subsets.append((f1,) + etri)
        if ne >= 4:
            for equad in combinations(eidx_range, 4):
                subsets.append(equad)
    for S in subsets:
        u = hyperplane_normal(*[V[i] for i in S])
        if u == (0, 0, 0, 0):
            continue
        c = dot(u, V[S[0]])
        vals = [dot(u, v) for v in V]
        if all(x <= c for x in vals):
            pass
        elif all(x >= c for x in vals):
            u = tuple(-x for x in u); c = -c; vals = [-x for x in vals]
        else:
            continue
        g = vgcd(u)
        if c != g:
            return None                          # facet not at level 1
        u = tuple(x // g for x in u)
        if u in seen:
            continue
        seen.add(u)
        facs.append((u, 1, frozenset(i for i, x in enumerate(vals) if x == g)))
    return facs, hi - lo


def grade_hit(V, facs, want_face_idx, npoints):
    """all edges unit?  all other 2-faces smooth?"""
    tf = two_faces(V, facs)
    all_unit, others_smooth = True, True
    for I, fpair in tf:
        u1, u2 = facs[fpair[0]][0], facs[fpair[1]][0]
        _, evs, lens = face_lattice_polygon(V, I, u1, u2)
        if any(l >= 2 for l in lens):
            all_unit = False
        if I != want_face_idx and classify_polygon(evs, lens)["status"] != "smooth":
            others_smooth = False
    return dict(npoints=npoints, all_unit=all_unit, others_smooth=others_smooth,
                clean=(all_unit and others_smooth))


# ---------------- per-class searches ----------------
def two_vertex_search(edges, B, QMAX):
    """extras = {e4, w2 = (b1,b2,b3,-q)}, b3 < 0, 1 <= q <= QMAX.
    (Full-dim: F spans the plane, e4 adds x4, w2 has x3 - 1 = b3 - 1 < 0 and
    the 2x2 block [(-1,1),(b3-1,-q)] has det q+1-b3 > 0 — always rank 4.)"""
    F4 = embed(edges)
    fidx = frozenset(range(len(F4)))
    e4 = (0, 0, 0, 1)
    best = None
    for b1 in range(-B, B + 1):
        for b2 in range(-B, B + 1):
            for b3 in range(-B, 0):
                for q in range(1, QMAX + 1):
                    w2 = (b1, b2, b3, -q)
                    if vgcd(w2) != 1:
                        continue
                    r = planted_facets(F4, [e4, w2])
                    if r is None:
                        continue
                    facs, npts = r
                    g = grade_hit(F4 + [e4, w2], facs, fidx, npts)
                    g["w"] = [list(e4), list(w2)]
                    if best is None or (g["clean"], -g["npoints"]) > (best["clean"], -best["npoints"]):
                        best = g
                    if g["clean"] and g["npoints"] == 2:
                        return best              # 2 is the family minimum
    return best


def single_point_search(edges, B, QMAX, RMAX):
    """extras = {e4, w2 = (b1,b2,b3,e), b3 < 0, w3 = (c1,c2,1,-r), r >= 1}:
    the l(F*) = 1 design (lo = 0 via w3, hi = 1 via e4 — automatic)."""
    F4 = embed(edges)
    fidx = frozenset(range(len(F4)))
    e4 = (0, 0, 0, 1)
    best = None
    for c1 in range(-B, B + 1):
        for c2 in range(-B, B + 1):
            for rr in range(1, RMAX + 1):
                w3 = (c1, c2, 1, -rr)
                for b1 in range(-B, B + 1):
                    for b2 in range(-B, B + 1):
                        for b3 in range(-B, 0):
                            for e in range(-QMAX, QMAX + 1):
                                w2 = (b1, b2, b3, e)
                                if vgcd(w2) != 1:
                                    continue
                                r = planted_facets(F4, [e4, w2, w3])
                                if r is None:
                                    continue
                                facs, npts = r
                                if npts != 1:
                                    continue     # cannot happen by design
                                g = grade_hit(F4 + [e4, w2, w3], facs, fidx, npts)
                                g["w"] = [list(e4), list(w2), list(w3)]
                                if best is None or g["clean"] > best["clean"]:
                                    best = g
                                if g["clean"]:
                                    return best
    return best


def three_vertex_search(edges, B=2):
    """General completions {e4, w2, w3} with w2, w3 primitive in [-B,B]^4.
    Exclusions: in-plane vectors (x3=1, x4=0) would break the pencil argument
    (they satisfy (c,d)=(1,0)); need x4 < 0 and x3 < 0 somewhere; full-dim
    <=> some extra off the hyperplane x3 + x4 = 1 (= aff span of F u {e4})."""
    from itertools import product
    F4 = embed(edges)
    fidx = frozenset(range(len(F4)))
    e4 = (0, 0, 0, 1)
    W = [w for w in product(range(-B, B + 1), repeat=4)
         if w != (0, 0, 0, 0) and vgcd(w) == 1
         and not (w[2] == 1 and w[3] == 0) and w != e4]
    best = None
    for i, w2 in enumerate(W):
        for w3 in W[i + 1:]:
            if w2[3] >= 0 and w3[3] >= 0:
                continue
            if w2[2] >= 0 and w3[2] >= 0:
                continue
            if w2[2] + w2[3] == 1 and w3[2] + w3[3] == 1:
                continue                         # degenerate (not full-dim)
            r = planted_facets(F4, [e4, w2, w3])
            if r is None:
                continue
            facs, npts = r
            g = grade_hit(F4 + [e4, w2, w3], facs, fidx, npts)
            g["w"] = [list(e4), list(w2), list(w3)]
            if best is None or (g["clean"], -g["npoints"]) > (best["clean"], -best["npoints"]):
                best = g
            if g["clean"]:
                return best
    return best


def worker3(job):
    edges, meta = job
    t0 = time.time()
    hit = three_vertex_search(edges, B=2)
    return dict(meta=meta, edges=[list(e) for e in edges], hit=hit,
                secs=round(time.time() - t0, 1))


def worker(job):
    """Per-class pipeline: two-vertex boxes escalating, then the l=1 design."""
    edges, meta, quick = job
    res = dict(meta=meta, edges=[list(e) for e in edges])
    t0 = time.time()
    hit = two_vertex_search(edges, B=3, QMAX=3)
    res["A"] = hit
    stageB = None
    if hit is None and not quick:
        for (B, Q) in [(4, 4), (5, 5)]:
            stageB = two_vertex_search(edges, B=B, QMAX=Q)
            if stageB is not None:
                res["Bbox"] = [B, Q]
                break
    res["B"] = stageB
    res["L1"] = single_point_search(edges, B=2, QMAX=2, RMAX=2)
    if res["L1"] is None and meta["k"] <= 8 and not quick:
        res["L1"] = single_point_search(edges, B=3, QMAX=2, RMAX=2)
        if res["L1"] is not None:
            res["L1box"] = 3
    res["secs"] = round(time.time() - t0, 1)
    return res


def selftest():
    """Fast path == day-2 exact path on the two headline polytopes."""
    from batyrev_global import facets as slow_facets, is_reflexive
    for name, Q in [("Delta_A", [(-2, -1), (0, -1), (1, 0), (1, 2)]),
                    ("Delta_B", [(-2, -1), (-1, -1), (1, -1), (1, 1), (1, 2)])]:
        edges = ccw_sort(Q)
        F4 = embed(edges)
        extras = [(0, 0, 0, 1), (1, 1, -1, -1)]
        r = planted_facets(F4, extras)
        assert r is not None, f"{name}: fast path rejected a known hit"
        facs, npts = r
        assert npts == 3, f"{name}: expected 3 points, got {npts}"
        sf = slow_facets(F4 + extras)
        assert is_reflexive(sf)
        assert sorted(u for u, _, _ in facs) == sorted(u for u, _, _ in sf), \
            f"{name}: facet sets differ"
        g = grade_hit(F4 + extras, facs, frozenset(range(len(F4))), npts)
        assert g["clean"], f"{name}: headline hit should be clean"
    # negative control: quintic-style completion that is NOT reflexive with F planted
    assert planted_facets(embed(ccw_sort([(-2, -1), (0, -1), (1, 0), (1, 2)])),
                          [(0, 0, 0, 1), (3, 3, -1, -1)]) is None
    print("selftest: fast planted-facet path matches exact facets on "
          "Delta_A/Delta_B (clean, 3 pts each) + negative control — OK", flush=True)


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--quick", action="store_true")
    ap.add_argument("--stage3", action="store_true",
                    help="general 3-vertex completions on the classes the "
                         "2-vertex family misses")
    ap.add_argument("--json", default=None)
    ap.add_argument("--procs", type=int, default=max(1, (os.cpu_count() or 4) - 2))
    args = ap.parse_args()

    t0 = time.time()
    selftest()

    if args.stage3:
        classes = nonsmoothable_classes()
        with Pool(processes=args.procs) as pool:
            planted2 = pool.starmap(two_vertex_search,
                                    [(e, 3, 3) for e, _ in classes])
        todo = [(e, m) for (e, m), p in zip(classes, planted2) if p is None]
        print(f"stage 3: general three-vertex completions on the "
              f"{len(todo)} classes the two-vertex family misses", flush=True)
        with Pool(processes=args.procs) as pool:
            res3 = pool.map(worker3, todo)
        newly = [r for r in res3 if r["hit"]]
        for r in res3:
            m, h = r["meta"], r["hit"]
            tag = (("CLEAN" if h["clean"] else "hit") + f" pts={h['npoints']}"
                   + f" w={h['w'][1:]}") if h else "-"
            print(f"  [{m['status']:8s} k={m['k']:2d} i={m['i']:2d} "
                  f"2A={m['A2']:3d}] {tag}   ({r['secs']}s)", flush=True)
        print(f"\nstage 3: {len(newly)}/{len(todo)} newly planted "
              f"({sum(1 for r in newly if r['hit']['clean'])} clean)   "
              f"[{time.time()-t0:.0f}s]")
        if args.json:
            with open(args.json, "w") as f:
                json.dump(res3, f, indent=1, default=str)
            print(f"results -> {args.json}")
        return
    classes = nonsmoothable_classes()
    assert len(classes) == 87, f"expected 87 non-smoothable classes, got {len(classes)}"
    print(f"census: 87 non-smoothable classes "
          f"({sum(1 for _, m in classes if m['status'] == 'rigid')} rigid, "
          f"{sum(1 for _, m in classes if m['status'] == 'def-only')} def-only); "
          f"procs={args.procs}", flush=True)
    if args.quick:
        classes = classes[:12]

    jobs = [(e, m, args.quick) for e, m in classes]
    with Pool(processes=args.procs) as pool:
        results = pool.map(worker, jobs)

    planted = clean = single = single_clean = 0
    print(f"\n{'class':44s} {'verdict':9s}  2-vertex           l=1 design")
    for r in results:
        m = r["meta"]
        hit = r["A"] or r["B"]
        l1 = r["L1"]
        if hit:
            planted += 1
            clean += hit["clean"]
        if l1:
            single += 1
            single_clean += l1["clean"]
        htag = ("CLEAN" if hit["clean"] else "hit  ") + f" pts={hit['npoints']}" if hit else "-       "
        ltag = ("CLEAN SINGLE PT" if l1["clean"] else "dirty single pt") if l1 else "-"
        name = f"[{m['status']:8s} k={m['k']:2d} i={m['i']:2d} 2A={m['A2']:3d}]"
        print(f"{name:44s} {htag:18s} {ltag}   ({r['secs']}s)", flush=True)

    print("\n" + "=" * 72)
    print(f"PLANTED: {planted}/{len(classes)} (clean {clean})    "
          f"SINGLE-POINT: {single} (clean {single_clean})    "
          f"[{time.time()-t0:.0f}s]")
    for r in results:
        l1 = r["L1"]
        if l1 and l1["clean"]:
            print(f"  ** CLEAN SINGLE-POINT: {r['edges']}  w={l1['w']}")

    if args.json:
        with open(args.json, "w") as f:
            json.dump(results, f, indent=1, default=str)
        print(f"results -> {args.json}")


if __name__ == "__main__":
    main()


==> anc/src/reconcile_ks_inputs.py <==
#!/usr/bin/env python3
"""Reconcile saved census inputs with the verified Kreuzer--Skarke inventory.

This checks recorded provenance and row coverage; it does not rerun the
singularity predicates or retroactively attest to historical input bytes.
Run from any directory. Requires only the Python standard library.
"""
import hashlib
import json
from pathlib import Path

ROOT = Path(__file__).resolve().parents[1]
REVISION = "60c0e119a03608418df538191f65da3f43b5b819"
REPORT = "ks_dataset_check_2026-09-09.json"


def digest(path):
    return hashlib.sha256(path.read_bytes()).hexdigest()


def reconcile():
    report_path = ROOT / "output" / REPORT
    report = json.loads(report_path.read_text())
    assert report["classification_verified"] is True
    assert report["status"] == "full_lattice_check_passed"
    assert report["checker_sha256"] == digest(ROOT / "src/check_ks_dataset.py")
    inventory = {r["name"]: r for r in report["inventory"]["files"]}
    assert len(inventory) == 30
    assert sum(r["rows"] for r in inventory.values()) == 473800776
    manifest = {}
    for line in (ROOT / "manifests/ks_polytopes_4d_sha256.tsv").read_text().splitlines():
        if line and not line.startswith("#"):
            sha, size, name = line.split()
            manifest[name] = {"sha256": sha, "bytes": int(size)}
    assert manifest == {n: {k: r[k] for k in ("sha256", "bytes")}
                        for n, r in inventory.items()}
    upstream = json.loads((ROOT / "manifests/ks_upstream_history.json").read_text())
    assert upstream["history"][0]["id"] == REVISION
    assert upstream["history"][0]["date"] < "2026-07-10"
    assert len(upstream["file_objects"]) == 2
    assert all(objects == manifest for objects in upstream["file_objects"].values())
    result = {
        "verification_report": REPORT,
        "verification_report_sha256": digest(report_path),
        "dataset_revision": REVISION,
        "upstream_data_objects_unchanged_since": "2024-02-18",
        "verified_files": len(inventory),
        "verified_rows": sum(r["rows"] for r in inventory.values()),
        "scope": "Recorded source identity and row coverage; no singularity rescan or retrospective input-byte attestation.",
        "scan_families": {},
    }
    for family, pattern, expected_count in [
        ("local_obstruction", "ks_v*.json", 30),
        ("both_sides", "both_sides_v*.json", 29),
    ]:
        paths = sorted((ROOT / "output").glob(pattern))
        if not paths:  # Each ancillary package contains its own census results.
            continue
        records = {}
        artifacts = []
        for path in paths:
            data = json.loads(path.read_text())
            assert not (records.keys() & data.keys()), path.name
            records.update(data)
            artifacts.append({"name": path.name, "sha256": digest(path)})
        assert len(records) == expected_count
        expected_names = set(inventory)
        if family == "both_sides":
            expected_names.remove("polytopes-4d-36-vertices.parquet")
        assert set(records) == expected_names
        for name, r in records.items():
            assert r["n"] == inventory[name]["rows"], name
            if "input_sha256" in r:
                assert r["input_sha256"] == inventory[name]["sha256"], name
        result["scan_families"][family] = {
            "files": len(records), "rows": sum(r["n"] for r in records.values()),
            "records_with_execution_input_digest": sum("input_sha256" in r for r in records.values()),
            "artifacts": artifacts,
            "separate_36_vertex_check": family == "both_sides",
        }
    groups = [("bk_v0507.json", 5, 7), ("bk_v0809.json", 8, 9),
              ("bk_v10_13.json", 10, 13), ("bk_v14_33.json", 14, 33)]
    if any((ROOT / "output" / name).exists() for name, _, _ in groups):
        records = []
        for name, lo, hi in groups:
            path = ROOT / "output" / name
            r = json.loads(path.read_text())
            expected = sum(v["rows"] for v in inventory.values() if lo <= v["vertices"] <= hi)
            assert r["n"] == expected, name
            records.append({"name": name, "sha256": digest(path), "rows": r["n"]})
        result["scan_families"]["batyrev_kreuzer"] = {
            "groups": records, "rows": sum(r["rows"] for r in records),
            "separate_36_vertex_check": True,
        }
    return result


if __name__ == "__main__":
    print(json.dumps(reconcile(), indent=2, sort_keys=True))


==> anc/src/test_check_ks_dataset.py <==
#!/usr/bin/env python3
"""Adversarial checks for the dataset verifier; requires pyarrow and PALP."""
import copy
from pathlib import Path
import tempfile
import unittest

import check_ks_dataset as check


SIMPLEX = [[1, 0, 0, 0], [0, 1, 0, 0], [0, 0, 1, 0],
           [0, 0, 0, 1], [-1, -1, -1, -1]]


def row(vertices, facets=5):
    return {"vertices": vertices, "vertex_count": len(vertices), "facet_count": facets}


class DatasetCheckerTests(unittest.TestCase):
    @classmethod
    def setUpClass(cls):
        cls.palp = check.find_palp()

    def test_unimodular_change_and_reordering(self):
        original = row(SIMPLEX)
        # Composition of integral shears, permutation, and sign change.
        transformed = row([[-v[3], v[0] + 7*v[1], v[1], v[2] - 3*v[3]]
                           for v in reversed(SIMPLEX)])
        keys = check.palp_keys([original, transformed], 5, self.palp)
        self.assertEqual(keys[0], keys[1])
        # Demonstrates why coordinate dedup alone cannot prove GL uniqueness.
        raw = check.batch_keys([original, transformed], 5, "stored", None, 120)
        self.assertNotEqual(raw[0], raw[1])

    def test_vertex_permutation_is_stored_duplicate(self):
        keys = check.batch_keys([row(SIMPLEX), row(list(reversed(SIMPLEX)))], 5, "stored", None, 120)
        self.assertEqual(keys[0], keys[1])

    def test_distinct_reflexive_polytopes(self):
        weighted = [[1, 0, 0, 0], [0, 1, 0, 0], [0, 0, 1, 0],
                    [0, 0, 0, 1], [-1, -1, -1, -2]]
        a, b = check.palp_keys([row(SIMPLEX), row(weighted)], 5, self.palp)
        self.assertNotEqual(a, b)

    def test_scaled_nonreflexive_input_rejected(self):
        with self.assertRaisesRegex(check.CheckError, "reflexivity"):
            check.palp_keys([row([[2*x for x in v] for v in SIMPLEX])], 5, self.palp)

    def test_origin_outside_input_rejected(self):
        with self.assertRaisesRegex(check.CheckError, "reflexivity"):
            check.palp_keys([row([[v[0]+3, *v[1:]] for v in SIMPLEX])], 5, self.palp)

    def test_redundant_nonvertex_rejected(self):
        with self.assertRaisesRegex(check.CheckError, "vertex count"):
            check.palp_keys([row(SIMPLEX + [[0, 0, 0, 0]])], 6, self.palp)

    def test_lower_dimensional_input_rejected(self):
        flat = [[1, 0, 0, 0], [-1, 0, 0, 0], [0, 1, 0, 0],
                [0, -1, 0, 0], [1, 1, 0, 0]]
        with self.assertRaises(check.CheckError):
            check.palp_keys([row(flat)], 5, self.palp)

    def test_metadata_mismatch_rejected(self):
        with self.assertRaisesRegex(check.CheckError, "facet count"):
            check.palp_keys([row(SIMPLEX, facets=6)], 5, self.palp)
        with self.assertRaisesRegex(check.CheckError, "filename"):
            check.validate_row(row(SIMPLEX), 6)

    def test_nonintegral_coordinate_and_repeated_vertex_rejected(self):
        bad = copy.deepcopy(SIMPLEX)
        bad[0][0] = 1.5
        with self.assertRaises(check.CheckError):
            check.validate_row(row(bad), 5)
        with self.assertRaisesRegex(check.CheckError, "repeated vertex"):
            check.validate_row(row(SIMPLEX + [SIMPLEX[0]]), 6)

    def test_checkpoint_resume_and_duplicate_rollback(self):
        with tempfile.TemporaryDirectory() as directory:
            path = Path(directory) / "keys.sqlite"
            db, offset = check.open_database(path, {"test": 1})
            self.assertEqual(offset, 0)
            check.insert_keys(db, [b"first", b"second"], 0)
            db.close()
            db, offset = check.open_database(path, {"test": 1})
            self.assertEqual(offset, 2)
            with self.assertRaisesRegex(check.CheckError, "duplicate rows 0 and 3"):
                check.insert_keys(db, [b"third", b"first"], offset)
            self.assertEqual(db.execute("SELECT count(*) FROM keys").fetchone()[0], 2)
            self.assertEqual(db.execute("SELECT next_row FROM state").fetchone()[0], 2)
            db.close()
            with self.assertRaisesRegex(check.CheckError, "identity changed"):
                check.open_database(path, {"test": 2})

    def test_missing_coverage_and_corrupted_download(self):
        import pyarrow as pa
        import pyarrow.parquet as pq

        with tempfile.TemporaryDirectory() as directory:
            root = Path(directory)
            data = root / "polytopes-4d-05-vertices.parquet"
            pq.write_table(pa.Table.from_pylist([row(SIMPLEX)]), data)
            manifest = root / "manifest.tsv"
            lines = []
            for n in [*range(5, 34), 36]:
                digest, size = (check.sha256(data), data.stat().st_size) if n == 5 else ("0"*64, 1)
                lines.append(f"{digest}\t{size}\tpolytopes-4d-{n:02d}-vertices.parquet")
            manifest.write_text("\n".join(lines) + "\n")
            inv = check.inventory(root, manifest)
            self.assertEqual(inv["present_rows"], 1)
            self.assertEqual(len(inv["missing"]), 29)
            self.assertFalse(inv["coverage_complete"])
            self.assertFalse(inv["classification_verified"])
            contents = data.read_bytes()
            data.write_bytes(contents[:-1] + bytes([contents[-1] ^ 1]))
            with self.assertRaisesRegex(check.CheckError, "SHA-256 mismatch"):
                check.inventory(root, manifest)


if __name__ == "__main__":
    unittest.main()


==> anc/src/toric_census.py <==
#!/usr/bin/env python3
"""
Census of isolated Gorenstein toric 3-fold singularities: rigid / deformable /
smoothable, with smoothing-component counts.

A 3-dim Gorenstein toric singularity is the cone over a lattice polygon Q (ray
generators at height 1).  It is:
  * ISOLATED   <=> every edge of Q has lattice length 1  (unit-edge polygons);
  * TERMINAL   <=> Q has no lattice points except its vertices  (i = 0 interior);
  * CANONICAL  <=> always (Gorenstein height-1);  non-terminal <=> i >= 1.

Deformation theory (verified against the literature 2026-07-10):
  * Altmann, "The versal deformation of an isolated toric Gorenstein
    singularity", Invent. Math. 128 (1997) [arXiv:alg-geom/9403004]:
    irreducible components of the reduced miniversal base Def(V) are in 1-1
    correspondence with maximal INTEGRAL Minkowski decompositions of Q.
  * Corti-Filip-Petracci, "Mirror symmetry and smoothing Gorenstein toric
    affine 3-folds" [arXiv:2006.16885], Sec. 5.1: this restricts to a 1-1
    correspondence between SMOOTHING components of Def(V) and Minkowski
    decompositions of Q whose summands are UNIT SEGMENTS and STANDARD
    TRIANGLES (= Z^2 x| GL2(Z)-equivalent to conv{(0,0),(1,0),(0,1)}).
  * Filip [arXiv:2504.04486] Thm 1.1 re-derives/extends this (0-mutable
    Laurent polynomials; general fibre smooth <=> f 0-mutable).

Hence THREE classes, not two:
    RIGID       <=> edge multiset has no proper zero-sum subset
                    (integrally Minkowski-indecomposable; no deformations)
    def-only    <=> decomposable, but NO decomposition into unit segments +
                    standard triangles  (deformable yet NON-smoothable)
    SMOOTHABLE  <=> edge multiset partitions into {v,-v} pairs and standard
                    triples {a,b,c}: a+b+c=0, |det(a,b)|=1;
                    #partitions = #smoothing components.
The day-1 census conflated the last two ("decomposable => smoothable" is FALSE:
e.g. the pentagon = (1/3)(1,1,1)-triangle + unit segment is deformable but not
smoothable — its only decomposition has a rigid non-standard triangle summand).

Equivalence of singularities = affine unimodular equivalence of Q = GL2(Z)
acting on the edge-vector multiset (translation does not move edge vectors).
Both the rigidity and smoothability tests are GL2(Z)-invariants of the edge
multiset, so those verdicts are independent of the dedup.

Validation anchors: conifold (unit square) terminal & smoothable, 1 smoothing
component; cone over P^2 = (1/3)(1,1,1) rigid; cone over dP6 (hexagon)
smoothable with exactly 2 smoothing components (3 segments / 2 triangles —
Altmann's example); the T+segment pentagon deformable-but-non-smoothable.
"""
from functools import cmp_to_key
from itertools import combinations

# ---------- lattice helpers ----------
def ext_gcd(a, b):
    if b == 0:
        return (abs(a), (1 if a >= 0 else -1), 0)
    g, x, y = ext_gcd(b, a % b)
    return (g, y, x - (a // b) * y)

def primitive(v):
    return v != (0, 0) and ext_gcd(v[0], v[1])[0] == 1

def _direction_cmp(a, b):
    """Compare nonzero integer vectors by counterclockwise angle, exactly."""
    def sector(v):
        # Match atan2's conventional branch (-pi, pi] exactly: the open lower
        # half-plane comes first, then angles [0, pi), and the negative
        # horizontal axis (angle pi) comes last.  Retaining this cut, rather
        # than merely a cyclic order, matters to callers that integrate an
        # ordered edge list from the fixed initial vertex (0, 0).
        if v[1] < 0:
            return 0
        if v[1] == 0 and v[0] < 0:
            return 2
        return 1

    ha, hb = sector(a), sector(b)
    if ha != hb:
        return ha - hb
    cross = a[0] * b[1] - a[1] * b[0]
    if cross:
        return -1 if cross > 0 else 1
    # Collinear vectors in the same half-plane point in the same direction.
    # The norm and then the coordinates make the order deterministic even when
    # callers supply non-primitive vectors.
    na, nb = a[0] * a[0] + a[1] * a[1], b[0] * b[0] + b[1] * b[1]
    if na != nb:
        return -1 if na < nb else 1
    return -1 if a < b else (1 if a > b else 0)


def ccw_sort(vectors):
    """Sort nonzero integer vectors counterclockwise without floating point."""
    if any(v == (0, 0) for v in vectors):
        raise ValueError("the zero vector has no angular order")
    return sorted(vectors, key=cmp_to_key(_direction_cmp))


def ccw_sort_points(points):
    """Sort integer points around their centroid, using exact arithmetic.

    Multiplying each displacement from the centroid by ``len(points)`` makes
    the comparison integral.  A cyclic rotation of the returned order is
    immaterial to every polygon predicate used in this project.
    """
    points = list(points)
    if not points:
        return []
    n = len(points)
    sx, sy = sum(p[0] for p in points), sum(p[1] for p in points)

    def cmp_points(p, q):
        vp = (n * p[0] - sx, n * p[1] - sy)
        vq = (n * q[0] - sx, n * q[1] - sy)
        if vp == (0, 0) or vq == (0, 0):
            raise ValueError("a polygon vertex cannot equal its centroid")
        result = _direction_cmp(vp, vq)
        if result:
            return result
        return -1 if p < q else (1 if p > q else 0)

    return sorted(points, key=cmp_to_key(cmp_points))

def valid_polygon(edges):
    """distinct primitive directions, sum zero, not contained in a half-plane."""
    if len(edges) < 3 or not all(primitive(e) for e in edges):
        return False
    if sum(e[0] for e in edges) != 0 or sum(e[1] for e in edges) != 0:
        return False
    if len(set(edges)) != len(edges):
        return False
    ordered = ccw_sort(edges)
    # Every successive angular gap is strictly less than pi exactly when its
    # oriented cross product is positive.  Equality detects a closed
    # half-plane boundary, with no numerical tolerance required.
    return all(ordered[i][0] * ordered[(i + 1) % len(ordered)][1]
               - ordered[i][1] * ordered[(i + 1) % len(ordered)][0] > 0
               for i in range(len(ordered)))

def verts_from_edges(edges):
    V = [(0, 0)]
    for e in edges[:-1]:
        V.append((V[-1][0] + e[0], V[-1][1] + e[1]))
    return V

def twice_area(edges):
    V = verts_from_edges(edges)
    s = 0
    n = len(V)
    for i in range(n):
        x1, y1 = V[i]; x2, y2 = V[(i + 1) % n]
        s += x1 * y2 - x2 * y1
    return abs(s)  # = 2 * Area

def interior_points(edges):
    # Pick: A = i + b/2 - 1, b = #boundary lattice pts = #edges (unit edges).
    A2 = twice_area(edges)          # 2A
    k = len(edges)                  # b
    # i = A - k/2 + 1 = (A2 - k + 2)/2
    return (A2 - k + 2) // 2

# ---------- deformations & smoothings (Altmann / CFP 5.1) ----------
def rigid(edges):
    """No proper non-empty zero-sum subset of edge vectors
    <=> integrally Minkowski-indecomposable <=> no deformations."""
    k = len(edges)
    for r in range(1, k):
        for S in combinations(range(k), r):
            if sum(edges[i][0] for i in S) == 0 and sum(edges[i][1] for i in S) == 0:
                return False
    return True

def smoothing_components(edges):
    """#Minkowski decompositions of Q into unit segments and standard triangles
    = #smoothing components of Def(V)  (Altmann 1997 + CFP arXiv:2006.16885
    Sec. 5.1).  A decomposition = a partition of the edge multiset into parts
    {v,-v} (unit segment) or {a,b,c} with a+b+c=0, |det(a,b)|=1 (standard
    triangle).  Returns 0 <=> the singularity is NOT smoothable."""
    edges = list(edges)
    if not edges:
        return 1
    a, rest = edges[0], edges[1:]
    n = 0
    na = (-a[0], -a[1])
    if na in rest:                                   # part {a, -a}
        n += smoothing_components([e for e in rest if e != na])
    for i in range(len(rest)):                       # part {a, b, c}, pos(c)>pos(b)
        b = rest[i]
        if abs(a[0] * b[1] - a[1] * b[0]) != 1:      # symmetric in b,c since c=-a-b
            continue
        c = (-a[0] - b[0], -a[1] - b[1])
        if c in rest[i + 1:]:
            n += smoothing_components(rest[:i] + [e for e in rest[i + 1:] if e != c])
    return n

def smoothable(edges):
    return smoothing_components(edges) > 0

# ---------- dedup under GL2(Z) on edge vectors ----------
# BUGFIX (2026-07-10, day 1): a "map an edge to (1,0) then shear" canonical
# min-key had a shear runaway (x -> -inf), so its minimum was not GL2(Z)-
# invariant and it OVER-SPLIT equivalent polygons.  Since every polygon here
# has edge coords in a fixed small box, the connecting GL2(Z) map is bounded;
# union-find over "some bounded map sends P onto P'" with transitive closure
# gives genuine GL2(Z) classes (validated below against the hand-verified
# square~parallelogram equivalence, and by K-stability).  For a larger or
# fully rigorous census, defer to PALP / Sage normal_form.
def _apply(M, v):
    (a, b), (c, d) = M
    return (a * v[0] + b * v[1], c * v[0] + d * v[1])

def gl2_bounded(K):
    return [((a, b), (c, d))
            for a in range(-K, K + 1) for b in range(-K, K + 1)
            for c in range(-K, K + 1) for d in range(-K, K + 1)
            if a * d - b * c in (1, -1)]

_GL2 = gl2_bounded(3)

def equiv(P, Q, G=None):
    """True if some bounded GL2(Z) map sends P's edge multiset onto Q's."""
    G = _GL2 if G is None else G
    tq = tuple(sorted(Q))
    return any(tuple(sorted(_apply(M, e) for e in P)) == tq for M in G)

def dedup(polys, G):
    """Union-find over bounded-GL2(Z) equivalence; components = classes."""
    sig = [tuple(sorted(e)) for e in polys]
    sigset = {s: i for i, s in enumerate(sig)}          # in-box sorted-multiset -> index
    parent = list(range(len(polys)))
    def find(x):
        while parent[x] != x:
            parent[x] = parent[parent[x]]; x = parent[x]
        return x
    def union(a, b):
        parent[find(a)] = find(b)
    for i, e in enumerate(polys):
        for M in G:
            t = tuple(sorted(_apply(M, v) for v in e))
            j = sigset.get(t)                            # image landed on another in-box poly?
            if j is not None:
                union(i, j)
    reps = {}
    for i in range(len(polys)):
        reps.setdefault(find(i), polys[i])
    return reps

# ================= VALIDATION =================
def _dump(name, edges):
    sc = smoothing_components(edges)
    print(f"  {name:26s} k={len(edges)} i={interior_points(edges)} "
          f"2A={twice_area(edges)} rigid={rigid(edges)} "
          f"smoothable={sc > 0} #smoothing-comps={sc} "
          f"terminal={interior_points(edges)==0}")

def main():
    # Exact angular comparison must preserve atan2's historical branch cut,
    # not merely its cyclic order: verts_from_edges anchors the first vertex
    # at (0, 0), and embedded examples depend on that translation.
    assert ccw_sort([(-1, 0), (0, 1), (1, 0), (1, -1),
                     (0, -1), (-1, -1)]) == \
        [(-1, -1), (0, -1), (1, -1), (1, 0), (0, 1), (-1, 0)]
    print("VALIDATION — anchors")
    conifold = ccw_sort([(1, 0), (0, 1), (-1, 0), (0, -1)])
    P2tri    = ccw_sort([(-1, 1), (-1, -2), (2, 1)])
    dP6hex   = ccw_sort([(1, 0), (0, 1), (-1, 1), (-1, 0), (0, -1), (1, -1)])
    Tpluss   = ccw_sort([(-2, -1), (1, -1), (1, 2), (1, 0), (-1, 0)])  # (1/3)(1,1,1) + segment
    _dump("conifold (square)", conifold)     # terminal, smoothable, 1 comp
    _dump("cone/P^2 (triangle)", P2tri)      # canonical, rigid
    _dump("cone/dP6 (hexagon)", dP6hex)      # smoothable, exactly 2 comps (Altmann)
    _dump("T+segment pentagon", Tpluss)      # deformable but NOT smoothable
    assert smoothing_components(conifold) == 1
    assert rigid(P2tri) and not smoothable(P2tri)
    assert not rigid(dP6hex) and smoothing_components(dP6hex) == 2
    assert not rigid(Tpluss) and not smoothable(Tpluss), "the def-only class exists"
    # rigid k-gons exist for ALL k (kills the "k>=7 => decomposable" seed):
    # edges (1,a_1),...,(1,a_{k-1}) + primitive closing vector — any proper zero-sum
    # subset needs the closing vector plus ALL the others (x-coordinate pigeonhole).
    kgon8 = ccw_sort([(1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 7), (-7, -22)])
    assert valid_polygon(kgon8) and rigid(kgon8) and smoothing_components(kgon8) == 0
    print("  asserts: conifold 1 comp; P^2 rigid; dP6 exactly 2 comps; "
          "T+seg deformable-not-smoothable; rigid 8-gon family — all pass")

    print("\nVALIDATION — dedup (bounded GL2(Z) equivalence)")
    sym8 = [((1,0),(0,1)),((0,-1),(1,0)),((-1,0),(0,-1)),((0,1),(-1,0)),
            ((-1,0),(0,1)),((1,0),(0,-1)),((0,1),(1,0)),((0,-1),(-1,0))]
    allsym = all(equiv(ccw_sort([_apply(M, e) for e in conifold]), conifold) for M in sym8)
    para = ccw_sort([(1,0),(1,1),(-1,0),(-1,-1)])   # = [[1,1],[0,1]] . square (hand-verified)
    print(f"  8 symmetries of the square all ~ square: {allsym}  (expect True)")
    print(f"  square ~ parallelogram: {equiv(conifold, para)}  (expect True) "
          f"<- the equivalence the old min-key wrongly split")
    print(f"  square NOT ~ P^2 triangle: {not equiv(conifold, P2tri)}  (expect True)")

    # ================= CENSUS =================
    B = 2   # edge-vector coordinate box
    prims = [(x, y) for x in range(-B, B + 1) for y in range(-B, B + 1) if primitive((x, y))]

    # enumerate ALL valid unit-edge polygons in the box (day 1 stopped at k<=6;
    # the box supports up to k=16 distinct primitive directions)
    polys = []
    for k in range(3, len(prims) + 1):
        for combo in combinations(prims, k):
            edges = ccw_sort(list(combo))
            if valid_polygon(edges):
                polys.append(edges)

    n3 = len(dedup(polys, gl2_bounded(3)))
    n4 = len(dedup(polys, gl2_bounded(4)))
    print(f"\nK-STABILITY  raw-polys={len(polys)}  classes@K=3: {n3}   classes@K=4: {n4}   "
          f"stable: {n3 == n4}")

    classes = dedup(polys, gl2_bounded(4))

    # tabulate, dropping the smooth unit triangle (k=3, i=0 => C^3)
    rows = []
    for edges in classes.values():
        k = len(edges); i = interior_points(edges)
        if k == 3 and i == 0:
            continue   # smooth C^3, not a singularity
        sc = smoothing_components(edges)
        rows.append((k, i, twice_area(edges), rigid(edges), sc, edges))

    # consistency: for a singular class, rigid => not smoothable; smoothable => decomposable
    for k, i, A2, rg, sc, edges in rows:
        assert not (rg and sc > 0), f"rigid+smoothable contradiction: {edges}"

    print(f"\nCENSUS  (ALL unit-edge lattice polygons, edge coords |.|<= {B}, up to GL2(Z))")
    print(f"  distinct singularity classes: {len(rows)}")
    term = [r for r in rows if r[1] == 0]
    cano = [r for r in rows if r[1] >= 1]
    nrig = sum(1 for r in cano if r[3])
    nsm  = sum(1 for r in cano if r[4] > 0)
    ndef = len(cano) - nrig - nsm
    print(f"  TERMINAL (i=0):        {len(term)}  -> "
          f"{[(r[0], 'smoothable' if r[4] > 0 else 'NOT-smoothable') for r in term]}")
    print(f"  CANONICAL non-term:    {len(cano)}")
    print(f"    RIGID (no deformations, non-smoothable):   {nrig}")
    print(f"    DEFORMABLE but NOT smoothable (def-only):  {ndef}")
    print(f"    SMOOTHABLE:                                {nsm}")

    print("\n  canonical non-terminal classes  [k=edges, i=interior pts, "
          "#sc=#smoothing components]:")
    print("   k   i   2A  #sc  status      rep. edge vectors")
    order = {True: 0}
    for k, i, A2, rg, sc, edges in sorted(
            cano, key=lambda r: (r[0], r[1], 0 if r[3] else (1 if r[4] == 0 else 2))):
        tag = "RIGID     " if rg else ("def-only  " if sc == 0 else "SMOOTHABLE")
        print(f"  {k:2d}  {i:2d}  {A2:3d}  {sc:3d}  {tag}  {edges}")

    nontri_rigid = sorted([r for r in cano if r[3] and r[0] > 3], key=lambda r: (r[2], r[0]))
    if nontri_rigid:
        r = nontri_rigid[0]
        print(f"\n  smallest RIGID non-triangle: k={r[0]}, i={r[1]}, edges={r[5]}")
    defonly = sorted([r for r in cano if not r[3] and r[4] == 0], key=lambda r: (r[2], r[0]))
    if defonly:
        r = defonly[0]
        print(f"  smallest DEFORMABLE-but-NON-SMOOTHABLE: k={r[0]}, i={r[1]}, "
              f"2A={r[2]}, edges={r[5]}")


if __name__ == "__main__":
    main()


==> anc/src/verify_both_sides_artifact.py <==
#!/usr/bin/env python3
"""Verify a pinned KS input and, optionally, its both-sides result artifact.

This is the resumability gate for ``both_sides_chain.sh``.  It checks the
input byte size and SHA-256 digest against the committed manifest.  For a
saved result it additionally checks JSON structure, the full parquet row
count, aggregate consistency, and every recorded positive hit with the exact
reference toolkit.  The latter does not independently certify negative rows;
that separate limitation is stated explicitly in paper 3.
"""
from __future__ import annotations

import argparse
import hashlib
import json
import os
import sys
from pathlib import Path


PINNED_REVISION = "60c0e119a03608418df538191f65da3f43b5b819"


class VerificationError(RuntimeError):
    pass


def read_manifest(path: Path) -> dict[str, tuple[str, int]]:
    entries: dict[str, tuple[str, int]] = {}
    for lineno, raw in enumerate(path.read_text().splitlines(), 1):
        if not raw or raw.startswith("#"):
            continue
        fields = raw.split("\t")
        if len(fields) != 3:
            raise VerificationError(f"{path}:{lineno}: expected three TSV fields")
        digest, size, name = fields
        if len(digest) != 64 or any(c not in "0123456789abcdef" for c in digest):
            raise VerificationError(f"{path}:{lineno}: malformed SHA-256")
        entries[name] = (digest, int(size))
    return entries


def sha256(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as stream:
        for block in iter(lambda: stream.read(8 * 1024 * 1024), b""):
            digest.update(block)
    return digest.hexdigest()


def verify_input(path: Path, manifest: Path) -> str:
    if not path.is_file():
        raise VerificationError(f"missing input: {path}")
    entries = read_manifest(manifest)
    try:
        expected_digest, expected_size = entries[path.name]
    except KeyError as exc:
        raise VerificationError(f"{path.name} is absent from {manifest}") from exc
    actual_size = path.stat().st_size
    if actual_size != expected_size:
        raise VerificationError(
            f"{path}: size {actual_size}, expected {expected_size}")
    actual_digest = sha256(path)
    if actual_digest != expected_digest:
        raise VerificationError(
            f"{path}: SHA-256 {actual_digest}, expected {expected_digest}")
    return actual_digest


def jsonable(value):
    if isinstance(value, dict):
        return {key: jsonable(item) for key, item in value.items()}
    if isinstance(value, (list, tuple)):
        return [jsonable(item) for item in value]
    return value


def verify_result(input_path: Path, result_path: Path, input_digest: str) -> None:
    try:
        result = json.loads(result_path.read_text())
    except (OSError, json.JSONDecodeError) as exc:
        raise VerificationError(f"cannot parse {result_path}: {exc}") from exc
    if not isinstance(result, dict) or input_path.name not in result:
        raise VerificationError(
            f"{result_path}: missing record for {input_path.name}")
    record = result[input_path.name]
    required = {"n", "both_sides_any", "asymmetric_hits", "hits", "secs"}
    missing = required - set(record) if isinstance(record, dict) else required
    if missing:
        raise VerificationError(f"{result_path}: missing fields {sorted(missing)}")

    import pyarrow.parquet as pq

    rows = pq.ParquetFile(input_path).metadata.num_rows
    if record["n"] != rows:
        raise VerificationError(
            f"{result_path}: n={record['n']}, parquet rows={rows}")
    hits = record["hits"]
    if not isinstance(hits, list):
        raise VerificationError(f"{result_path}: hits is not a list")
    if record["both_sides_any"] != len(hits):
        raise VerificationError(
            f"{result_path}: both_sides_any does not equal len(hits)")
    asymmetric = sum(bool(hit.get("asymmetric")) for hit in hits
                     if isinstance(hit, dict))
    if asymmetric != record["asymmetric_hits"]:
        raise VerificationError(
            f"{result_path}: asymmetric_hits={record['asymmetric_hits']}, "
            f"recount={asymmetric}")
    if not isinstance(record["secs"], (int, float)) or record["secs"] < 0:
        raise VerificationError(f"{result_path}: invalid elapsed time")
    if "input_sha256" in record and record["input_sha256"] != input_digest:
        raise VerificationError(f"{result_path}: embedded input digest mismatch")
    if "input_bytes" in record and record["input_bytes"] != input_path.stat().st_size:
        raise VerificationError(f"{result_path}: embedded input size mismatch")
    if (record.get("dataset_revision") is not None
            and record["dataset_revision"] != PINNED_REVISION):
        raise VerificationError(f"{result_path}: embedded dataset revision mismatch")
    if record.get("complete") is False:
        raise VerificationError(f"{result_path}: segmented result is not complete")
    if "row_start" in record and record["row_start"] != 0:
        raise VerificationError(f"{result_path}: result does not start at row zero")
    if "row_stop" in record and record["row_stop"] != rows:
        raise VerificationError(f"{result_path}: result does not end at the final row")

    sys.path.insert(0, str(Path(__file__).resolve().parent))
    from both_sides_fast import verify_hit

    expected_vertices = int(input_path.name.split("-")[2])
    for index, saved in enumerate(hits):
        if not isinstance(saved, dict) or not {"verts", "facekinds", "asymmetric"} <= set(saved):
            raise VerificationError(f"{result_path}: malformed hit {index}")
        vertices = [tuple(int(x) for x in vertex) for vertex in saved["verts"]]
        if len(vertices) != expected_vertices or any(len(vertex) != 4 for vertex in vertices):
            raise VerificationError(f"{result_path}: malformed vertices in hit {index}")
        fresh = jsonable(verify_hit(vertices))
        if fresh != saved:
            raise VerificationError(
                f"{result_path}: exact re-verification differs at hit {index}")

    print(f"verified result: {result_path} ({rows:,} rows, {len(hits)} exact hits)")


def main() -> int:
    parser = argparse.ArgumentParser()
    parser.add_argument("--input", required=True, type=Path)
    parser.add_argument("--manifest", required=True, type=Path)
    parser.add_argument("--result", type=Path)
    args = parser.parse_args()
    try:
        digest = verify_input(args.input, args.manifest)
        print(f"verified input: {args.input} sha256={digest}")
        if args.result is not None:
            verify_result(args.input, args.result, digest)
    except VerificationError as exc:
        print(f"verification failed: {exc}", file=sys.stderr)
        return 1
    return 0


if __name__ == "__main__":
    raise SystemExit(main())

